Neural Scaling Laws in Robotics

Neural scaling laws have driven significant advancements in machine learning, particularly in domains like language modeling and computer vision. However, the exploration of neural scaling laws within robotics has remained relatively underexplored, despite the growing adoption of foundation models in this field. This paper represents the first comprehensive study to quantify neural scaling laws for Robot Foundation Models (RFMs) and Large Language Models (LLMs) in robotics tasks. Through a meta-analysis of 327 research papers, we investigate how data size, model size, and compute resources influence downstream performance across a diverse set of robotic tasks. Consistent with previous scaling law research, our results reveal that the performance of robotic models improves with increased resources, following a power-law relationship. Promisingly, the improvement in robotic task performance scales notably faster than language tasks. This suggests that, while performance on downstream robotic tasks today is often moderate-to-poor, increased data and compute are likely to signficantly improve performance in the future. Also consistent with previous scaling law research, we also observe the emergence of new robot capabilities as models scale.

==> Images/Neural_Scaling_Laws_Robotics/v6_final/Emergent_Cababilities.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/6j/28ylcj053gv130688f_14jw00000gn/T/ipykernel_47308/314794904.py:25: DtypeWarning: Columns (0,1,4,13,14,15,16,17) have mixed types. Specify dtype option on import or set low_memory=False.\n",
      "  dfY = pd.read_csv('Scaling Studies N ^0 D_new.csv')\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Model Size Analysis:\n",
      "\n",
      "Papers included in the Model Size plot:\n",
      "\n",
      "Paper: Autoregressive Task and Motion Planning with LLMs as Translators and Checkers\n",
      "Groups: AutoTAMP Multi Agent End to end Motion Planning Median Tasks, AutoTAMP Multi Overcooked End to end Motion Planning, AutoTAMP Multi Wall End to end Motion Planning, AutoTAMP Single Agent End to end motion planning Median Tasks, AutoTAMP Single HouseWorld1 End to end Motion Planning, AutoTAMP Single HouseWorld2 End to end Motion Planning\n",
      "\n",
      "Paper: Octopus: Embodied Vision-Language Programmer from Environmental Feedback\n",
      "Groups: Octopus SFT reasoning\n",
      "\n",
      "Paper: Grounding Large Language Models using 3D Scene Graphs for Scalable Robot Task Planning\n",
      "Groups: SayPlan Home Complex Search, SayPlan Home Simple Search, SayPlan Office Complex Search\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2025-01-19 13:54:31.159 Python[47308:2105441] +[IMKClient subclass]: chose IMKClient_Modern\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Total number of groups with model size data: 127\n",
      "Number of groups in this plot: 10\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1140x570 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 562,
       "width": 1062
      }
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Data Size Analysis:\n",
      "\n",
      "Papers included in the Data Size plot:\n",
      "\n",
      "Paper: Open-World Object Manipulation using Pre-trained Vision-Language Models\n",
      "Groups: MOO Unseen Objects Data Episodes varied all objects\n",
      "\n",
      "Paper: Towards Synergistic, Generalized, and Efficient Dual-System for Robotic Manipulation\n",
      "Groups: TeleMoMa Real World ACT\n",
      "\n",
      "Paper: General Robot Manipulation with Multimodal Prompts\n",
      "Groups: VIMA Flamingo L1, VIMA Flamingo L2, VIMA Flamingo L3, VIMA Flamingo L4, VIMA Gato L1, VIMA Gato L2, VIMA Gato L3, VIMA Gato L4, VIMA GPT L1, VIMA GPT L2, VIMA GPT L3, VIMA GPT L4, VIMA L1 Normal, VIMA L2 Normal, VIMA L3 Normal, VIMA L4 Normal\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x200 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 199,
       "width": 381
      }
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Total number of groups with data size data: 275\n",
      "Number of groups in this plot: 18\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import pylustrator  \n",
    "import numpy as np\n",
    "from matplotlib.ticker import FuncFormatter, LogLocator\n",
    "pylustrator.start()  \n",
    "\n",
    "%config InlineBackend.figure_format ='retina'\n",
    "\n",
    "sns.set(font_scale=1.5)\n",
    "\n",
    "sns.set_context(\"paper\")\n",
    "\n",
    "sns.set_style('darkgrid',\n",
    "              {'xtick.bottom' : True,\n",
    "               'ytick.left': True,\n",
    "               'grid.linestyle':'--',\n",
    "               'font.family': ['sans-serif'],\n",
    "               'axes.edgecolor' : 'white'})\n",
    "\n",
    "pd.set_option(\"display.max_rows\", None, \"display.max_columns\", None)\n",
    "\n",
    "# Load data\n",
    "dfY = pd.read_csv('Scaling Studies N ^0 D_new.csv')\n",
    "\n",
    "# Function to process and plot data\n",
    "def plot_scaling(df, size_column, title, filename):\n",
    "    # Filter for groups that have size data\n",
    "    groups_with_size = df[df[size_column] > 0]\n",
    "    \n",
    "    # Then apply the zero/non-zero median filtering\n",
    "    groups_with_zero_median = groups_with_size.groupby('Group').filter(lambda x: (x['Overall- Median'] == 0).any())\n",
    "    groups_with_non_zero_median = groups_with_zero_median.groupby('Group').filter(lambda x: (x['Overall- Median'] != 0).any())\n",
    "    \n",
    "    # Print papers and their groups\n",
    "    print(f\"\\nPapers included in the {title} plot:\")\n",
    "    unique_papers = groups_with_non_zero_median[['Paper name', 'Group']].drop_duplicates()\n",
    "    for paper in unique_papers['Paper name'].unique():\n",
    "        groups = unique_papers[unique_papers['Paper name'] == paper]['Group'].tolist()\n",
    "        print(f\"\\nPaper: {paper}\")\n",
    "        print(f\"Groups: {', '.join(groups)}\")\n",
    "    \n",
    "    # Plot the data\n",
    "    plt.figure(figsize=(4, 2))\n",
    "    \n",
    "    for group, group_data in groups_with_non_zero_median.groupby('Group'):\n",
    "        plt.plot(group_data[size_column], group_data['Overall- Median'], \n",
    "                 marker='o', markersize=3, linewidth=0.5, color='#d62828', label=group)\n",
    "    \n",
    "    plt.ylabel('SR in %')\n",
    "    plt.grid(True)\n",
    "    \n",
    "    # Format x-axis to show values in 10^x format\n",
    "    plt.xscale('log')\n",
    "    \n",
    "    def format_func(x, p):\n",
    "        return f'$10^{{{int(np.log10(x))}}}$'\n",
    "    \n",
    "    plt.gca().xaxis.set_major_formatter(FuncFormatter(format_func))\n",
    "    plt.gca().xaxis.set_major_locator(LogLocator(base=10.0, numticks=4))\n",
    "    \n",
    "    plt.show()\n",
    "    \n",
    "    # Print counts\n",
    "    total_groups = len(groups_with_size['Group'].unique())\n",
    "    groups_in_plot = len(groups_with_non_zero_median['Group'].unique())\n",
    "    print(f\"\\nTotal number of groups with {title.lower()} data: {total_groups}\")\n",
    "    print(f\"Number of groups in this plot: {groups_in_plot}\")\n",
    "\n",
    "    # Save the figure before showing it\n",
    "    plt.savefig(filename, dpi=300, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "# Update the function calls\n",
    "print(\"Model Size Analysis:\")\n",
    "plot_scaling(dfY, 'Model Size (in billion parameters)', 'Model Size', 'Emergent_N.png')\n",
    "\n",
    "print(\"\\nData Size Analysis:\")\n",
    "plot_scaling(dfY, 'Data # Demonstrations/ Episodes/ Trajectories', 'Data Size', 'Emergent_D.png')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Images/Neural_Scaling_Laws_Robotics/v6_final/Papers.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Papers on Embodied AI"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import pylustrator  \n",
    "pylustrator.start()\n",
    "\n",
    "from scipy.optimize import curve_fit\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load the data\n",
    "file_path = 'Papers_EmbodiedAI_new_2024.11.13.csv'\n",
    "data = pd.read_csv(file_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "%config InlineBackend.figure_format ='retina'\n",
    "\n",
    "sns.set(font_scale=1.5)\n",
    "\n",
    "sns.set_context(\"paper\")\n",
    "\n",
    "sns.set_style('darkgrid',\n",
    "              {'xtick.bottom' : True,\n",
    "               'ytick.left': True,\n",
    "               'grid.linestyle':'--',\n",
    "               'font.family': ['sans-serif'],\n",
    "               'axes.edgecolor' : 'white'})\n",
    "\n",
    "pd.set_option(\"display.max_rows\", None, \"display.max_columns\", None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/6j/28ylcj053gv130688f_14jw00000gn/T/ipykernel_23972/1416235435.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  unique_data['Institution Category'] = unique_data['Involved institutions'].apply(categorize_institution)\n",
      "Warning tick and label differ 0 Academia for axes #0\n",
      "Warning tick and label differ 1 Joint Industry & Academia for axes #0\n",
      "Warning tick and label differ 2 Industry for axes #0\n",
      "2024-12-30 18:21:10.925 Python[23972:1405367] WARNING: Secure coding is automatically enabled for restorable state! However, not on all supported macOS versions of this application. Opt-in to secure coding explicitly by implementing NSApplicationDelegate.applicationSupportsSecureRestorableState:.\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAC0wAAATQCAYAAAB6XSREAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjAsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvlHJYcgAAAAlwSFlzAABXqQAAV6kBJDK+LgABAABJREFUeJzs3XmY3ePdP/DPmcxkX0gkQYLIgohdFtQWa+yxVa1tEapFKVXto8ujaT1FY6kSqlTVEyGJoIKiqDWCRAgSsoskIpFtJpPZzu+P/tIHOedk9pP55vW6LlevfD/3974/czJ3rs6c9/c+qXQ6nQ4AAAAAAAAAAAAAgAQqyHcDAAAAAAAAAAAAAAANRWAaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEK890AAAAA0DSk0+lIp9P5bgOok1SW6/Y2NG32NiSTvQ3JZG9DctnfkEz2NiTTxrO3U6lUpFLZ+qE+CUwDAAAA1ZJOp2PajPn5bgOopVQqFW3atMhYKy5e64EIaKLsbUgmexuSyd6G5LK/IZnsbUimjW1v99thG4HpRiIwDQAAAACbgHQ6HSUlZVlrQNNkb0My2duQTPY2JJf9Dclkb0My2dubLoFpAAAAANhEVFVV5bsFoAHY25BM9jYkk70NyWV/QzLZ25BM9vamqSDfDQAAAAAAAAAAAAAANBSBaQAAAAAAAAAAAAAgsQSmAQAAAAAAAAAAAIDEEpgGAAAAAAAAAAAAABJLYBoAAAAAAAAAAAAASCyBaQAAAAAAAAAAAAAgsQSmAQAAAAAAAAAAAIDEEpgGAAAAAAAAAAAAABKrMN8NAAAAAAANLxURzVsUZayVrS2PdOO2A9QTexuSyd6GZLK3Ibnsb0gmexuSyd7edAlMAwAAAMCmIJWKoqJmGUtlZRURab8GhibJ3oZksrchmextSC77G5LJ3oZksrc3WQX5bgAAAAAAAAAAAAAAoKEITAMAAAAAAAAAAAAAiSUwDQAAAAAAAAAAAAAklsA0AAAAAAAAAAAAAJBYAtMAAAAAAAAAAAAAQGIJTAMAAAAAAAAAAAAAiSUwDQAAAAAAAAAAAAAklsA0AAAAAAAAAAAAAJBYAtMAAAAAAAAAAAAAQGIJTAMAAAAAAAAAAAAAiSUwDQAAAAAAAAAAAAAklsA0AAAAAAAAAAAAAJBYAtMAAAAAAAAAAAAAQGIJTAMAAAAAAAAAAAAAiSUwDQAAAAAAAAAAAAAklsA0AAAAAAAAAAAAAJBYAtMAAAAAAAAAAAAAQGIJTAMAAAAAAAAAAAAAiSUwDQAAAAAAAAAAAAAkVmG+GwAAAACajoICz15DU1VQkIpUKnOtWbOCqKpKN25DQL2wtyGZ7G1IJnsbksv+hmRqynu7qqoq3y0AbHQEpgEAAIDqSaVi881a57sLoAE0L/JrQkgiexuSyd6GZLK3Ibnsb0imjX1vf7G8RGga4Gs27n+5AQAAAAAAAAAAAKCebMwnxNNwBKYBAAAAAAAAAAAASLx0Oh0lJWvz3QZ5UJDvBgAAAAAAAAAAAAAAGorANAAAAAAAAAAAAACQWALTAAAAAAAAAAAAAEBiFea7AQAAAKBpSJeVxZzvfDvfbQAAAAAAwCavqFu36Pab3+a7DYAmQ2AaAAAAqJ50Ospnz8l3FwAAAAAAAAA1UpDvBgAAAAAAAAAAAAAAGorANAAAAAAAAAAAAACQWALTAAAAAAAAAAAAAEBiCUwDAAAAAAAAAAAAAIlVmO8GAAAAAAAAAAAAAKChpVKpaNOmRcZacfHaSKfTjdwRjcUJ0wAAAAAAAAAAAABAYglMAwAAAAAAAAAAAACJJTANAAAAAAAAAAAAACSWwDQAAAAAAAAAAAAAkFgC0wAAAAAAAAAAAABAYglMAwAAAAAAAAAAAACJJTANAAAAAAAAAAAAACSWwDQAAAAAAAAAAAAAkFgC0wAAAAAAAAAAAABAYglMAwAAAAAAAAAAAACJJTANAAAAAAAAAAAAACSWwDQAAAAAAAAAAAAAkFgC0wAAAAAAAAAAAABAYglMAwAAAAAAAAAAAACJJTANAAAAAAAAAAAAACSWwDQAAAAAAAAAAAAAkFgC0wAAAAAAAAAAAABAYglMAwAAAAAAAAAAAACJJTANAAAAAAAAAAAAACSWwDQAAAAAAAAAAAAAkFgC0wAAAAAAAAAAAABAYglMAwAAAAAAAAAAAACJVZjvBgAAAAAAAAAAAACgwaXTUVpanrVGcglMAwAAAAAAAAAAAJB46YioqKjMdxvkQUG+GwAAAAAAAAAAAAAAaCgC0wAAAAAAAAAAAABAYglMAwAAAAAAAAAAAACJJTANAAAAAAAAAAAAACSWwDQAAAAAAAAAAAAAkFgC0wAAAAAAAAAAAABAYglMAwAAAAAAAAAAAACJJTANAAAAAAAAAAAAACRWYb4bAAAAAAAAAAAAAICGloqIwqLM0dmK8opIN247NCKBaQAAAAAAAAAAAACSL5WKFi2yBKYrKiPSItNJVZDvBgAAAAAAAAAAAAAAGorANAAAAAAAAAAAAACQWALTAAAAAAAAAAAAAEBiCUwDAAAAAAAAAAAAAIklMA0AAAAAAAAAAAAAJJbANAAAAAAAAAAAAACQWALTAAAAAAAAAAAAAEBiCUwDAAAAAAAAAAAAAIklMA0AAAAAAAAAAAAAJJbANAAAAAAAAAAAAACQWALTAAAAAAAAAAAAAEBiCUwDAAAAAAAAAAAAAIklMA0AAAAAAAAAAAAAJJbANAAAAAAAAAAAAACQWALTAAAAAAAAAAAAAEBiCUwDAAAAAAAAAAAAAIklMA0AAAAAAAAAAAAAJJbANAAAAAAAAAAAAACQWALTAAAAAAAAAAAAAEBiCUwDAAAAAAAAAAAAAIklMA0AAAAAAAAAAAAAJFZhvhsAAAAAAAAAAAAAgMaRzncD5IHANAAAAAAAAAAAAACJl06nY/XqtflugzwoyHcDAAAAAAAAAAAAAAANRWAaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASqzDfDQAAAAAAAAAAAABAQ0ulUtG6dfOMtZKSskin043cEY1FYBoAAAAAAAAAAACATUIqlcp3C+RBQb4bAAAAAAAAAAAAAABoKE6YBgAAAAAAAAAAAPLijYmvxvW//dVXrv1q+A2xy66756ehBPjii2VxxQ8vjJUrVnzl+s677BbX/ubGPHUF+SUwDQAAAAAAAAAAADS6srKy+Os9dzXaeu9NnRK/+vlVjbJWu3bt496/jWmUtb4snU7HH2+9cb2wNGzqCvLdAAAAAAAAAAAAALDpuffu22PRok8bbb3Zsz9utLXyZcLfx8eUt9/Mdxuw0RGYBgAAAAAAAAAAABrVv154Np55ekKjrjl71sxGXa+xzZs7Ox7465/z3QZslASmAQAAAAAAAAAAgEYz9Z3Jcfsfbmr0dWfPSu4J0+XlZXHz7/8nysrK8t0KbJQEpgEAAAAAAAAAAIBGMf3D9+OG6/47KirKG3XdtWvXxoJP5jfqmo3pb/f9OebNnZ3vNmCjVZjvBgAAyI+33347Xnnllaz1Tp06xRlnnNGIHdHUfPLJJ3HooYdmrA0cODDuv//+Ru6IxjRx4sQ455xzMtb8/QMAAAAAAJDJu1Mnx+9+88soLS1t9LXnzZ0dVVVVjb5uY5gy+c2Y8Pfx+W4DNmoC0wAAm6ibbrop3njjjaz1VCoVBxxwQGyzzTaN2BUAAAAAAAAASfTSi/+MO24bEWVlZXlZf/asj7PW/nzf6Oiw2eaN2E39WblyRfzxlhsjnU7nuxXYqBXkuwEAABrf/PnzY9KkSTnHpNPpePDBBxupIwAAAAAAAACSqKqqKv5235/jlhH/k7ewdET2wHSnTls02bB0RMQdt42IL75Ylu82YKMnMA0AsAkaM2ZMtZ4uHTt2bF5/YAUAAAAAAACg6Vry2eL41c+vivHjRue7lZg9a2bG6z1792nkTurPP576e0ya+Fq+24AmQWAaAGATU1VVFePHj6/W2C+++CKeeuqphm0IAAAAAAAAgERJp9Pxz2efjit+eGG8/97UfLcTlZWVMW/u7Iy1nr2aZmB6wSfz47577lzvekFBQTRv3jwPHcHGTWAaAGAT89JLL8WiRYuqPX7UqFEN2A0AAAAAAAAASTJr1sdxzdWXx+1/+H2UlJTku52IiFjwybysn67cq9cOjdxN3VVUVMQtI/4n1q5du15t6EmnRYfNNs9DV7BxE5gGANjEjB07NuP19u3bZ7z+9ttvx/Tp0xuyJQAAAAAAAACauIULF8Qfbr4+rr7i4pj+4fs5x3bvvm2c+q2zGqmziNmzZmat9ezd9E6YfvCB+2LWzI/Wu96zV+/45uln56Ej2PgJTAMAbEKWLVsW//znPzPWzj///Kz3OWUaAAAAAAAAgGxG/e3e+OH3z4sXn382qqqqco4dOGi/+M31t0SXLls2UncRs2d9nPF6x05bxGZN7DTmae9NjcfGP7ze9ebNW8Sll18dhYWFeegKNn52BgDAJuSxxx6L8vLy9a4XFhbGmWeeGffff38sWbIk430//vGPo02bNo3RJtAEDBo0yOnzAAAAAAAARETEBx9M22BQukWLFnHWt4fFUccc30hd/Z9sJ0z37Nm7kTupm+LVq+MPN/0u42t99nfOj+7bbJuHrqBpcMI0AMAmZOzYsRmv9+3bN9q2bRuHHHJIxnpxcXE89thjDdkaAAAAAAAAAAm12+57xo23jMxLWDoiYs7sLIHp3n0auZO6ufOOW+Lzz9c/BG2PPfvHkKPz89pCUyEwDQCwiZg6dWrMmDEjY23vvfeOiIgjjzwy6/2jRo1qkL4AAAAAAAAASKYtOneJy6/8Wfzi2t/FVlt1y0sPixctjOLi1RlrPXs1ncD0C//8R7z68ovrXW/Xrn384NIrIpVK5aEraDoK890AAACNY8yYMVlr/fv3j4iIQYMGxWabbRbLly9fb8z06dPj7bffjr322quhWgQAAAAAAAAgAdq2axcnnPjNOOa4E6N58+Z57WX2rI+z1no1kcD04sUL48933Z6xduEPLovNO3Zq5I6g6RGYBgDYBJSWlsYTTzyRsVZUVBSDBg2KiIjCwsI44ogj4qGHHso4dtSoUQLTAAAAAAAAAGTUvkOHOPrYoXH0sUOjdes2+W4nIrIHpjffvGPGoHE6nY4Fn8yPRYs+jdWrVkZxcXEUFhZFmzZtouuWW8U2224XLVu2aui2/6OysjJu+f3vYs2akvVqgw85IvbZd/9G6wWaMoFpAIBNwFNPPRWrV2f+iKFBgwZF+/bt//PnY445Jmtg+qmnnoqf/vSn0bFjxwbpEwAAAAAAAICmp2fP3nHgQYfGAQcdEi1atMh3O18xe9bMjNd79v6/06XLyspi4msvx0v/ej5mfPh+rF69Kut8zZo1i169d4xB+34jDjz40Nh884Z9/3zMQw/EjOnvr3e9S5euce6w7zfo2pAkAtMAAJuAsWPHZq0dfvjhX/nzwIEDo0uXLvHZZ5+tN7asrCzGjRsX559/fr33CAAAAAAAAEDT9J3zvpfvFrLKdsJ0z159ori4OB4Z82A88/QTUVyc+RCyr6usrIwZ09+PGdPfjwcf+EscctiQOO2Mc6J9+w712XZEREz/8P0Y+9D/rne9oKAgLrn8J9Gqdet6XzPx0ukoK6vIWiO5BKYBABJu3rx5MWnSpIy1goKCOOyww9a7duyxx8Y999yT8Z7Ro0fHeeedF6lUqt57rY7ly5fHiy++GO+991588MEH8emnn8aqVauipKQkWrduHe3bt48OHTrEjjvuGLvvvnvstddescMOOzRKb4sXL46333473nvvvZg1a1YsXrw4Pvvss1izZk2UlpZGRETz5s2jVatWscUWW0TXrl2jd+/e0a9fv9hvv/0a/eTuyZMnx2uvvRZTp06NWbNmxYoVK2L16tXRvHnz2HzzzaN3796x1157xWGHHRa9e/du1N6ymTNnTrz++usxefLkmDNnTixYsCCKi4ujtLQ0WrZsGW3atIlu3bpFjx49Yq+99or99tsvttlmm3y3HRERFRUVMXny5Jg2bdp/Xu/S0tJo1apVtGvXLnr06BF9+/aN/v37R/PmzWu1xrx58+LNN9+MGTNmxJIlS6K4uDhatWoVm222WXTq1Ok/e6JNm43j489q4qOPPop33nknpk2bFvPmzYtFixbFsmXLorS0NEpLS6NZs2bRokWLaNu2bXTu3Dm22mqr2HHHHWPXXXeNQYMGRcuWLfP9JQAAAAAAANDIli//Ir74YlnG2tw5s+OS730nVq5cUev5y8vL4+knH49XXnohzr/w4tj/wMG1nuvr1pSUxK03/S6qqqrWq51w0jej78671Ntam5J0RPbANIkmMA0AkHBjx46NdJanIPfcc8/YYost1rt+wgknZA1Mz5s3L15++eU44IAD6rXPXNLpdDz77LMxatSomDhxYlRUZP7hZeXKlbFy5cr45JNPYtq0aTFu3LiIiOjXr1+cfvrpceyxx0arVq3qtbfPP/88xowZE08//XS8//76H4P0dRUVFVFSUhJLly6N6dOnx7/+9a+I+HdQfe+9944zzjgjjjjiiCgsbJj/q7527dp44IEHYvTo0TFnzpycPS5YsCBefPHFuOmmm2LQoEFx6aWXRv/+/Rukr1zKyspi7Nix8fDDD8e0adOyjispKYmSkpJYsmRJTJkyJcaPHx8REbvttlucfvrpcfzxx9fL6zpx4sQ455xzMtamTZu23hpz586Ne+65J5588slYsWLDv2xp06ZNDBkyJC666KJqhb3Lyspi/Pjx8be//S2mT5++wfGFhYVx8MEHx0UXXRS77FL7X6Lkeh0GDhwY999/f63nXmfGjBnx0EMPxXPPPReffvppzrFVVVVRXl4eq1evjkWLFsW7774b//jHPyIiolWrVjF48OA466yzYu+9965zXwAAAAAAADQN2U6Xjoh44/VX6m2d1atXxc2/vy5mTP8gvnPe96KgoKDOc959122xeNHC9a737NU7Tjs98/t0QHZ135UAAGy0Kisr45FHHslaP/LIIzNe32mnnWLHHXfMet+oUaPq3Ft1Pffcc3HsscfGxRdfHK+88krWsHQu06ZNi2uuuSaOOeaYeOWV+vmhd+nSpfGLX/wiDj744LjpppuqFZbOpaqqKiZNmhSXX355HHfccfXW55dNmDAhhgwZEr/73e+yhqWzmThxYpx55pnxs5/9LNasWVPvvWXz2GOPxSGHHBK/+tWvcoalc5k6dWr89Kc/jSOPPDJeeOGF+m0wh9WrV8fw4cPjqKOOigcffLBaYemIiOLi4hg7dmwMGTIkRo4cmfGJ8XVefPHFGDJkSPz85z+vVlg64t+B+GeffTZOPvnk+MlPfvKf0883Jh9++GF897vfjeOOOy7uv//+DYalN2TNmjUxYcKEOOOMM+L888+PuXPn1lOnAAAAAAAAbMxyBaYbwoS/j896KnRNvPryi/Hi88+ud7158xZx6eVXN9gBXJBkdg0AQIK9/PLLsXjx4oy1wsLCOPbYY7PeO3To0Pjd736XsfbCCy/EokWLYsstt6yXPjNZvnx5/PrXv46///3v9TbnggUL4txzz40zzzwzrrnmmlo/1fvkk0/GNddcE6tXr6633r5s1qxZcd5558XFF18cF198cZ3nKysri+HDh8fo0aPrPNfYsWPj3XffjbvvvrvOc+WyYsWKuOqqq+o14PzJJ5/EhRdeGCeddFL86le/ihYtWtTb3F83ffr0uPjii2PevHm1nqOioiJuuummmDFjRtxwww3RrFmz/9QqKyvjxhtvzHoSfHWNHz8+Pvroo7j77rujY8eOdZqrPlRWVsYtt9wSf/rTn+r8S6RsXnrppTjxxBNjxIgRcfDBBzfIGgAAAAAAAGwcZs2sfmC67867xD77HRB9dtgpttqqW7Rq3TrWlpbGypUrYuHCBfHO5LfirUkTY9Gi3If9vPyv56Nt23Zx/oW1e6/38yWfxZ2335KxdvZ3zo/u22xbq3lhU+eEaQCABBszZkzW2gEHHBCdOnXKWj/uuOO+EtD8ssrKynoJ32azaNGi+Na3vlWvYekve+CBB+Kqq66KysrKGt/7xz/+MS677LIGC0uvk06n4w9/+EPcd999dZqntLQ0zj333Hr9+5oxY0acffbZsWzZsnqb88vmzp0bJ598coOdBj1u3Lg444wz4osvvmiQ+SdPnhynn356ncLSX/bEE0/E9ddf/58/V1RUxOWXX17nsPQ606ZNiyuvvLLBAsrVVVZWFhdddFHceeedDd5LcXFxXHzxxTF16tQGXQcAAAAAAID8mjNr5gbH7LLr7vG7398Wv75uRBxz3Imxw459o1379lFYWBht2raNrbbuFnvtPTC+e/5Fcesd98TFP7wyOnfpmnPOpyY8Fv964bka91tVVRV/uPmGKC5e//3oPfbsH0OOPr7GcwL/JjANAJBQy5Yti+effz5rfejQoTnv79y5c+y///5Z6w8//HBUVFTUtr2sPv300zjjjDNi9uzZ1Rrfpk2b6NGjRwwYMCD23HPP6NatW7Xue/zxx+O///u/a9TbAw88ELfeemu1xjZr1iy23Xbb2HXXXWOfffaJAQMGxE477RRdunSp0Zo333xzfPpp7ieUsykvL49LL700Jk2aVK3xnTt3jn79+sWAAQNi2223zXkC89y5c+Oqq66qVV+5zJ49O84666yYP39+tcZ37tw5+vbtG4MGDYqddtopOnXqFKlUaoP3vffee3HOOefE8uXL69jxV82ePTvOP//8KC4urtd577vvvnjzzTcjIuLqq6+Op59+ul7nf+WVV+otgF1bP/7xj+PFF1+s1tgWLVpE7969Y4899oj99tsv9tprr+jTp0906NCh2uuVl5fHL37xi1o9OAEAAAAAAMDGr6SkOBYvXpi13qxZs/ju+RfFr4bfEL1671CtOQsKCuLgQ46IG266PXbdbc+cY+++67ZYsWJ5TVqOR8c9FNPee2e96+3atY8fXHpFtd4LBTIrzHcDAAA0jEcffTTKy8sz1jp06BCHHHLIBuc48cQTswYYlyxZEs8++2wMGTKkTn1+WXl5eVx22WWxYMGCnOM6dOgQp556ahx22GGxxx57rPdD4eLFi2PChAlx7733xuLFi7POM3r06DjooIPi0EMP3WBvM2bMiP/5n//JOaZjx45xyimnxOGHHx477bRTNG/ePOO4pUuXxuTJk2P8+PHx/PPP5wyel5SUxI033hgjRozYYI9fd+utt24wgNqpU6c444wz4rjjjovtttvuK7WysrJ44YUXYty4cRnD99UNtVfX8uXL44ILLojPPvss57i+ffvG6aefHvvvv3/GgPzixYvjmWeeifHjx8e7776bdZ4ZM2bEpZdeGn/+85+jqKiozv1HRPzwhz/MePp4u3bt4uijj47BgwdH3759o2PHjlFWVhaff/55vPnmmzFu3Lh46623ss6bTqfj9ttvj2984xvx+OOPr1cvKiqKI488Mg488MDYbbfdolOnTtGqVatYtmxZTJ06NcaPHx/PPvtszt7vueeeOOecc7J+3zakhx56KJ566qmcY/r06RMnnXRSDB48OLbbbrsoKMj8/O/cuXPjjTfeiIcffjjeeWf9XyZ92QcffBAPP/xwfOtb36p17wAAAAAAAGyc5syeGel0OmOtWbNmceVPfhEDBu1bq7nbtm0X1/zqt3Hj766NSRNfyzimpLg4Rv/vX+OCiy6t1pwzP54Ro0f9NWPtwu//MDbvmP0TpIENc8I0AEBCjR07NmvtqKOOqlYo8tBDD815YuuoUaNq1Vs2I0aM2GDA8bTTTounn346fvzjH8eee+6Z8Qnarl27xne/+92YMGFCnHDCCTnnu+aaazIGXL9u+PDhUVZWlrV+8sknxzPPPBNXXHFF7Lbbbjlf306dOsVhhx0Wt912Wzz++OOx++6751z7ueeei5KSkg32+GVTpkyJP//5zznHHH/88fHEE0/ExRdfvF5YOiKiefPmccQRR8TIkSNj5MiR0bVr7o+Vqqurrroq5s2bl7XeqVOnuOWWW+KRRx6J0047Letp4l27do2zzjorHn744fjtb38bHTt2zDrnxIkT47bbbqtz7+vMnPnVj/RKpVLx3e9+N/75z3/GtddeG4MHD44tt9wymjdvHm3bto0ePXrEKaecEv/7v/8bv/jFL3I+Ef7KK6/E73//+/WuH3nkkfHkk0/G73//+zjhhBNi++23j/bt20dRUVF07do1Dj/88PjjH/8Y999/f3Tu3Dnr/EuXLo0nnnii9l98La1atSpuvPHGrPXCwsK45ppr4tFHH41zzz03tt9++6xh6YiI7bbbLk499dR46KGH4q677sr5NUdExgA6AAAAAAAATV+bNu3imONOjAGD9o3tevSMVq1a/6d27rDv1zosvU6zZs3iksuuiq237p51zPPPPR3Ll3+xwbnWri2NW0b8T8bDtg4+5PDYZ78D6tQrIDANAJBI77zzTnz00UdZ6yeeeGK15mnevHkcddRRWeuvv/56zJo1q8b9ZTJnzpz4618zPy0b8e+PNho+fHhce+21sfnmm1drzrZt28b1118fZ599dtYxy5Yti9GjR+ecZ9KkSTFx4sSs9TPPPDN++9vfRtu2bavV15f17Nkz/vd//zf233//rGNKS0vjhRdeqNG8w4cPj8rKyqz1733ve3HDDTdU+7UcPHhwPPzwwxmD1fXhkUceyXka9m677Rbjxo2LIUOGVPtjplKpVJx88skxZsyY2GabbbKOu/vuu+PDDz+scc8b0qJFi7jzzjvj6quvjvbt229w/Jlnnhk/+MEPco758t9pKpWKK664Im699dacX986AwcOjL/85S/RunXrrGOee+65Dc5T3+67775YsWJF1vqNN94YZ599djRr1qzGcx900EExduzY2HLLLbOOefvtt2PJkiU1nhsAAAAAAICN23Y9to/vnn9R/ORn/x2/v2Vk3P/g+Lj3/jFxw013xJFHHVcva7Ru3SYu/MFlWevl5eXxrxc2/B7cX/48Mj5d8Ml617t06RrnDcv9HiJQPQLTAAAJlOt06R49esQee+xR7bk2FK5+8MEHqz1XLrfcckvGp2XXuf766+PUU0+t1dz/9V//FQMHDsxav//++3Ounetr3GGHHeLqq6+uVV/rFBYWxvXXXx8tWrTIOuaNN96o9nwvvfRSvPvuu1nr3/72t+Pyyy+vUY8R/z65+f777896snNtlZaWZjw5eZ0+ffrEvffemzP0mku3bt3igQceiG233TZjvaKiIkaMGFGruXO58cYb46CDDqrRPRdccEG1T/K+8MIL44ILLqjR/L17946LLrooa31DJ7zXt6qqqnj44Yez1k877bScD21UR9euXeOXv/xlzh4mTZpUpzUAAAAAAABoGtq1bx/b9+xVr3P222W32Klvv6z11199Oef9b0x8NZ55esJ61wsKCuKSy38SrXIciETtNGvWLON/JFthvhsAAKB+rVmzJp544oms9aFDh9Zovj322CO23377mD17dsb6+PHj40c/+lG0bNmyRvN+2cKFC+Opp57KWj/rrLPiuONq/4RvKpWK4cOHx1FHHZXx1OWFCxfGa6+9FgccsP7HGJWUlMSzzz6bde7LL788mjdvXuve1unUqVMcffTR8cgjj2SsL1y4sNpz/fnPf85a23nnneOqq66qcX/rdO3aNUaMGBGnn356VFVV1XqeL3vwwQeznvDbtm3bGDlyZK1O7/6yrl27xo033hinn356xu+BF198MaZNmxb9+mX/RUZNDB06NI444oga39eiRYs45phj4p577sk5brfddotLL720Vr2dcsopMWLEiEin0+vVPvvss1i0aFGtw+k19cYbb8SiRYsy1lq2bBk//OEP62WdwYMHR/fu3eOTT9Z/Kj+iZvurIdXkYZaG9Nprr0WrVq3y3QYAAAAAAFBLzZqlIttZqtV9j6+goOHOYk1XpSMd679X9XWpiEg1YB/VfS1SqdQGPwX3yKOPjw8/mJaxNmvmjCgvL894gNayZUtj5G03ZbzvhJO+GX133uU/f66Pv5NUlnnq87WorXQ6nfE9zEzq8loUFKSiVauijLU1ayIqKyqr8d0ZkYpUpAoa5rWgYQhMAwAkzNNPPx2rV6/OWEulUnHCCSfUeM4TTzwx6wm8K1asiCeeeCJOPvnkGs+7zqOPPpr1B7DNN988LrvsslrPvc52220XRx55ZEyYsP6TuRERr776asbA9KRJk6K0tDTjPT169IjBgwfXubd1BgwYkDUwvXz58mrNsXjx4pg4cWLW+lVXXRWFhXX7MWCPPfaIE088MedJ5jUxatSorLXvfve70b1793pZZ/fdd4+TTjop64nGo0ePjmuvvbbO6zRr1iwuvvjiWt9/4IEHbjAwPWzYsFo/4dyxY8fo1atXfPzxxxnrixcvbrTA9EsvvZS1dvzxx0enTp3qZZ1UKhX9+/fPGpiu7v5qaGvWrMl3CxER1f5FFAAAAAAAsHFq3y7zwShV6XR88UVxtebo0KFVFDRQMLZkTVmsWVO2wXFFzQujXdvaH9y1IcuWra5WMLZdu5ZRVJj7vblvfGOfuCXLh+pWVFTEss8/jZ2/dnhTOp2O3/z372PlyhXr3bN9z95x2unn/OfPzZo1i806VP/Am4IsQd7Cwmax+Wbrn1i9fEVJVFZuODTdpk3zaNE8c9i4rsorKmLlyszvzX9ZKpXK+DXUh+ZFhbFyVWmUl2f/hOp1WrUqilat6n64WjTQPmN9Dff4BQAAeTFmzJistUGDBsXWW29d4zlPOOGEnE9o5gq8Vsdjjz2WtXb66adHu3bt6jT/Ot/85jez1l599dWM16uqquLAAw+MHj16RFHRV3/wGzJkSL0+PduzZ8+steoGKZ988sms4fMdd9wx9t1331r19nUXXHBBvXztb775ZsyZMydjrU2bNvGd73ynzmt8Wa75JkyYEBUVG/7Bd0MGDhwY22yzTa3v79OnT856ly5d4tBDD631/BH/Dvtns3LlyjrNXRObbbZZDBw4MLbaaqv1/o056qij6nWt+thfAAAAAAAAkEnnzp1jq62yvxe/cOGC9a6NffiheOvNN9a73rx5i/jhj66u80FYwFfZUQAACTJ37tyYNGlS1vrQoUNrNe+WW24Z++yzT9ZQ8bvvvhvvvfde7LLLLhnruSxevDhmzpyZtX7SSSfVeM5s+vfvHx06dIj27dtHz549o2fPnrH99ttHz549o1evXhnvGTx48H9Oka6srIyFCxfGvHnzYt68ebHffvvVW28REe3bt89aW7t2bbXmePHFF7PWjjvuuBr3lE2PHj1iwIAB8cYb6/8AXxP//Oc/s9b222+/aNu2bZ3m/7revXtH7969M56uvGrVqpgyZUr079+/TmscfPDBdbp/iy22iBYtWmT9Ox8wYECtT5deJ9fJzatWrarT3DUxbNiwGDZsWERElJWVxfz582Pu3Lkxf/78GDhwYL2ulevBi7KyDZ9gAAAAAAAAALls0blzLFz4acbaF8u++MqfZ82cGXfdeUfGsWd9+7zovs229d4fbOoEpgEAEmTs2LFZa61bt44jjjii1nMPHTo0a2A64t+nTP/mN7+p8by5Ard9+vSp00m9X1dUVBSvvfZarcOmzZo1i+7du0f37t3rPSwdEdGiRYustWynRn9ZZWVlTJkyJWu9rkHerzv00EPrHJh+5ZVXsta+8Y1v1GnubPbbb7+MgemIiNdff73OgenaPDjwdW3atMkamN5tt93qPH+u8HBp6YY/5qohNG/ePHr16pX14YW6atky+8e1VVZWNsiaAAAAAAAAbDo6dOiQtVZa+tVPPP3Xi89HeZZDfe750+1xz59ur9fe1nlnyuQYfED297pvv+uv0aXrlg2yNuRb9s9VBwCgSamsrIxHHnkka/2II46INm3a1Hr+Dd3/xBNP1Opk2lwB37333rvG821IXU/mbUi5TpGuTqBz+vTpUVJSkrHWrl276N27d617y6SuweLS0tL46KOPsta32267Os2fTb9+/bLWPvjggzrP36dPnzrP0apVq6y1nj171nn+TfHju3IFwavzQAIAAAAAAADk0iLHAT4RqUbrA8hs03uXHAAgoV566aX47LPPstaHDh1ap/lbtWoVQ4YMyXqK9Zo1a+KRRx6Jc845p0bzzpkzJ2utb9++NZqrqSkrK4sPP/wwJk2aFK+++mpMnDixTvPNnDkza61Pnz6RStXvD+E77bRTFBUVRXl5ea3unzFjRs4geMeOHWvbWk65gtgzZsyo09ytW7fO+eR4fWjfvn2d59gUAtOrV6+Od955J95444146aWXYtq0aVnHptPpRuwMAAAAAACAJFq1cmXWWstWucLUQGNI/rvkAACbiDFjxmStbbXVVjFo0KA6r3HiiSdmDUxHRDz44IM1DkzPmzcva62hThhubOXl5bFgwYKYM2dOzJo1Kz766KOYPn16zJgxo9Zh40zmz5+ftdYQr2VhYWF07949Zs+eXav7586dm7M+fPjwaNGiRa3mziXXSd6LFi2q09ydOnWq0/3V0a5duwZfoykpKSmJefPmxZw5c2LmzJnx0UcfxQcffBBz585tckHoXCeLN6b6frgCAAAAAABoXCtXrYnKyrq9T7JixZp66mZ96arq9VZeVhFfLM/8Cbv10kc1x61aVVqt90+WLfsia61ly3Zf+VrWlNbf+8SNqbi4LEpKGqb36r63l06n6/R9UVCQilatijLW1qwpj8qKDX/687qxpWsrat3HOltusXmE9+cahcA0AEACLFu2LF544YWs9RNOOCEKCgrqvE7//v1jm222yRrMnTlzZkycOLFG4exPP/00a61Lly417jFfKioqYubMmTFz5syYNWtWfPLJJ/HJJ5/EggULYvHixTlPUq4vCxYsyFrbYostGmTNbt261TowvXjx4pz1SZMm1WreuigrK4tly5bV+nTr+jj9eUMaIkS+sSspKYkZM2bEzJkzY86cOV/ZX0uXLs13e/VmypQp+W4BAAAAAABIgMrKdFRVVdVpjrreXx/SEZGuZR8rV66IJZ8tjhUrlsfKFctjxYoV//9/l8fe/QfFvt84sPp9pNMbDPOm0+n4bHH2w5k6d9nyK69pUzv4Z53qvBaNoS7fn+l0KrJ9CZWVVdUO0qcjXe3wPxsHgWkAgAQYP358zpOKX3rppXjvvffqZa1cp/NGRIwaNaragenS0tKoqMj+xOVmm21Wk9Ya3bJly+KJJ56Ip59+OqZOnbrB16ahrV69OmutQ4cODbJmXf6ONtaga3Fxca0D00VFmZ9EpuZmz54d48ePj+effz4++uijjeKXcgAAAAAAADQNTz7xaDz84N8y1tauXVujwHR1fDJ/bqxcuSJjrbCwMLbr0aNe1wNqTmAaACABxo4dm7M+bdq0Ruok4tlnn43PP/+8Wicar1mT+2OcNtaTdOfPnx8jRoyIZ555JmdQvbHlej0b6rVs165dre8tLS2tx07qT12C7wLTdTdx4sS46aabYvLkyfluBQAAAAAAgCZqux49s9ZmfPh+va/33rtTs9Z699kxioqaf+XaaaefE6edfk6997HORcPOjiWfrf+Jvzvvsltc+5sbG2xd2JjV/XPZAQDIqylTpsTHH3+c7zb+o7y8PB5++OFqjd1QYLawcON6vq+8vDyuv/76OOqoo2LChAn1FpYuKCiIQYMGxaWXXlqneXIFfZs1a1anubOpS0C4rKysHjupP7lOPd+QVCpVj51sWj777LP4/ve/H+ecc069hqVbtWoVRx99dJxyyin1NicAAAAAAAAbt+16bJ+1tnTp5zG9HkPT6XQ6nnn671nre/ev3ic0Aw1r40qgAABQY2PGjMl3C+t56KGH4sILL4yCgtzP522oXpfgan1bvXp1XHzxxfHaa6/Vea7CwsLo1atX7LnnnrHPPvvEoEGDomPHjvHJJ5/ErbfeWut5c50ivaHTvGsrnU7X+t6NNVxcl6+J2vn4449j2LBh8emnn9Z5rtatW0ffvn1j7733jn333Tf22muvaNmyZYwbN26j/PcSAAAAAACA+rflllvHFp27xOdLPstYf/65p2PHnXaul7XefuuNmDd3TsZaQUFBHHjwofWyDlA3AtMAAE1YSUlJTJgwId9trOfTTz+NF154IQ455JCc43IFfCP+fWJy27Zt67O1WiktLY2zzjorPvjggxrdV1BQEFtvvXX07NnzP//tuOOOsdNOO0XLli3rvc/WrVtnra1atare14v4d5C8tnK9Brvvvns89NBDtZ6bpmPmzJlxxhlnxIoVK2p0X1FRUfTo0SN69uwZ22+/ffTq1St22mmn6N279wYfxgAAAAAAACDZUqlUHHTwoTH24VEZ6y/885k4fuipsXW37nVaZ01JSdx79x1Z6wMG7RedtuhcpzWA+iEwDQDQhD311FNRXFyc7zYyGjVq1AYD023atIlUKpX1RN/ly5dHp06dGqK9Grn++uurFZbeeuutY99994099tgj+vXrF7169apRMLq8vLwubeYMlzfU90ldgtht2rTJWlu5cmWt56XpKC8vjyuvvLJaYem+ffvGPvvsE7vuumvsvPPOse2220azZs1qtBYAAAAAAACbjoMPPSJrYLqioiLuvvMP8V+//G2N3nP6upG33xyLFmb+FNWCgoI49bQzaz03UL8EpgEAmrCxY8dmrXXr1i2ee+65SKVSDbL2smXL4sADD8waQnz55Zdj/vz5sc0222Sdo6ioKDbffPNYtmxZxvrnn38evXr1qpd+a+vVV1+NBx54IOeYPfbYI3784x9H//7967TW2rVr63R/t27dstY++yzzR03VVV0C0126dMlaE5jeNPzxj3+M999/P+eY448/Pi655JLYdttt67RWXfcXAAAAAAAATctWW3WLbxxwcLzy0gsZ61PfmRx333lbXPj9H9Z47srKyrj7ztuyzh0RcfiRR0eP7fP7fjfwf3xOMQBAEzVnzpx48803s9aPP/74BgtLR0R07Ngx5wnSVVVVMXr06A3Os9VWW2WtzZs3r1a91adbbrklZ33YsGHx4IMP1jksHRHxxRdf1On+7bbbLmvtww8/rNPc2cyaNavW9+b6u1++fHmUlpbWem42fsuXL4/77rsva72wsDBuv/32uOGGG+oclo6o+/4CAAAAAACg6fnOuRdG69ats9afefqJGHH9b2JNSUm15/zii2Vxw3X/Hc88/UTWMVtuuXWcec55NeoVaFgC0wAATVSu06UjIk444YQG7+HUU0/NWR87dmyUlZXlHNO7d++stenTp9eqr1yeeeaZ2H///eNb3/pWXHnllXHzzTfHmDFjYuLEibF06dKvjJ05c2ZMmTIl61xDhgyJK6+8st6C6YsWLcpaS6fTG7w/12s5b968WL16da36ymbJkiWxZMmSWt+/ww47ZK1VVlbGu+++W+u52fhNmDAhSnL84ulnP/tZHHroofW2Xl33FwAAAAAAAE3P5h07xdnfvSDnmFdfeTEuv2RYPDXhsZyfWrps6dIYN2ZUXHrRufHmpNezjmvRokX86Kr/itat29S6b6D+Fea7AQAAaq6ysjIeeeSRrPXdd989tt9++wbv4xvf+EZsvfXW8emnn2asL1u2LJ5++uk47rjjss7Rt2/fePTRRzPW3n777Xrp88vefffd/wR9J0+e/JXaFVdcERdc8H8/LL/00ktZ5ykoKIjLLrusXnvLdQp0ZWXlBu/v06dPbL755hlP0k2n0zFlypTYf//969Tjl73//vt1ur979+7RoUOHWLFiRcb622+/HQMGDKjTGpl89tlnMW/evOjevXt06dIlCgo8R5oPufZXt27d4rTTTqvX9eq6vwAAAAAAAGiaDj/i6Phs8aJ4ZMyDWcd8/vmSuPvO2+Kv994VO/XtF9ts2yPatW8f5eXlsXzZspg/f258NOPDDR7E06xZs7jiqp9Hz1596vvLAOpIYBoAoAn617/+lfNk38Y4XTri36Hhk046KW677basY0aNGpUzMJ0rEPv+++/H559/HltssUWd+vyyr4ekv2yvvfb6yp9znXC944471nsofdKkSVlr1Ql0plKpGDhwYDz99NMZ648++mi9BqazrVMTgwYNin/84x8Za88991xceOGFdV7j62677bYYPXp0REQUFRXFlltuGVtvvXV069YtevbsGcOGDav3NVlfrv112GGHRWFh/f24unLlypgxY0bWusA0AAAAAABAsp159rlRUlwcTz/5eM5xZWVlMfWdyTH1nezvK2fTvHmLuPzKn8Ve/QfWtk2gATlKDQCgCRozZkzWWlFRURxzzDGN1stJJ52U84Tet956K2dQsV+/ftGxY8eMtXQ6HX//+9/r3OM6S5YsiTfffDNjrXnz5rHbbrt95drnn3+eda5tt9223vqKiPj4449j2rRpWesVFRXVmueQQw7JWvvHP/4Rq1evrnFvmZSUlMSTTz5Z53kOPvjgrLV33nknpkyZUuc1vmzVqlXx+OP/90uQ8vLymD9/fkycODHGjRsXU6dOrdf1yG7p0qVZa/W9vx5//PGce0hgGgAAAAAAIPmGfe+SOOvb50ezZs3qfe6uW24V//2bG2LAoH3rfW6gfghMAwA0MUuXLo0XX3wxa/2ggw6KzTbbrNH66datW+y33345x4waNSprLZVKxVFHHZW1/re//S3Ky8tr3d+XPfroo1FVVZWxNnDgwGjevPlXruX6OKXqBpira8SIETnr1X0NhgwZEu3atctYKy0tjXvvvbfGvWUybty4KCkpqfM8RxxxRLRq1Spr/a677qrzGl82cuTInH0fffTR9boe2TXW/iopKYk777wz55iysrJ6Ww8AAAAAAICN19CTvhnX3fiH6LPDTvUyX2FhURx97NC48eaR9TYn0DAEpgEAmpjx48fnDM8OHTq08Zr5/04++eSc9UcffTSKi4uz1k855ZSstfnz58f9999f697WWblyZfzpT3/KWv/Wt7613rVOnTplHT99+vQ697TO448/Hs8991zOMdUNdLZs2TKOP/74rPU777wz54nf1bFw4cK46aab6jTHOu3atcsZmH/uuedi7Nix9bLWnDlz4q9//WvWevv27XOeeE39aqz9dd1118XixYtzjhGYBgAAAAAA2HT07Nk7rrvh1rj6mmtjjz375/xE5WzatWsfxxx3Ytxy+91x7rDv5zwkCtg4FOa7AQAAaiZXeHSzzTaLgw46qBG7+bfDDjssNttss1i+fHnGenFxcTz++OMZQ8kRETvvvHPsv//+8fLLL2es33TTTbHnnnvGnnvuWeser7vuuqz9denSJQYPHrze9a5du2ad75NPPomJEyfGoEGDat1TRMTEiRPjv/7rvzY4rry8PCorK6v18VAXXHBBjBkzJtauXZtxniuvvDL+9re/Rfv27Wvcb3l5efzsZz+L1atX1/jebL73ve/FY489lvVU4V//+tfRt2/f2HnnnWu9RmlpaVx66aU5g7HnnnuuX2Q0oq5du8ann36asfbss8/GT3/601p9j37ZXXfdFQ899NAGx5WWltZpHQAAAAAAAGpu8KFHxOBDj8jb+v0H7BP9B+wTK1euiClvT4rpH34Q8+fNiSVLPotVK1dEWVlZFBQ0i5atWkaHDpvFVlt1ix7b94pddt09duzbL4qKivLW+4bc8ae6H0qWVOl0OopXZ35/MPtn5JIETpgGAGhCJk+eHDNnzsxaP+qoo6J58+aN2NG/NW/ePE444YScY0aNGpWzftlll2V9cresrCzOO++8mDRpUq36u/3222PcuHFZ68OGDYvCwvWfJdxnn31yzjt8+PA6BYfHjRsX559/fsZgcya5Tun+si233DLOPvvsrPXp06fHd77znVixYkW15lunrKwsLrnkknj11VdrdN+GbLfddlnD9BERa9asibPOOiteeeWVWs1fXFwc3//+93OeWtypU6f49re/Xav5qZ1cDxusXLkyfvOb39R67rKyshg+fHj8/ve/r9b46u4tAAAAAAAAkqd9+w5x4MGHxbDvXRLX/vb3ccef7o+/jX4sHnrkqXhw7BPxl7+NjVv++Oe4+ppr41tnfjt22W2PjToszYals/xHsglMAwA0IWPGjMlZHzp0aOM0ksGpp56as/7hhx/G5MmTs9Z33XXXOOuss7LWi4uL4/zzz4+77747ysvLq9VTcXFx/OQnP4lbbrkl65jddtst67oDBgzIecLtjBkzYtiwYbF48eJq9bPO9OnTY9iwYfHTn/4054nHX1eTgPP3v//96NGjR9b6tGnT4pvf/Ga1Q+gzZ86Mc845J55//vlq91ATP/rRj6J79+5Z68XFxXHBBRfEiBEjahRSf++99+KMM87YYNj6Jz/5SbRu3bra81J3hx12WM76+PHj45e//GW1HyhY54UXXogTTjgh7r+/+k/N1/ThAQAAAAAAAACaFoFpAIAmoqSkJJ588sms9R49esQee+zReA19TZ8+fWL33XfPOWZDp0xfccUVscsuu2Stl5aWxg033BDHH398/OUvf4kFCxZkHDdz5sy4/fbb49BDD43x48dnna+oqCiGDx+e9WTroqKiDZ46/Pbbb8exxx4bN910U8ycOTPS6czPnS5cuDAefvjhOO+88+L444+Pf/3rXznnzWTJkiXVHtumTZsYMWJEzieb58yZE2effXb86Ec/ildeeSWqqqrWGzNlypT49a9/HSeccELGwHsqlap2Txvq99Zbb41WrVplHVNRURF33nlnHH744XHzzTfH1KlTM77ea9asiZdeeil++MMfxje/+c348MMPc679zW9+c4MnpFP/dt1115ynTEdEPPjgg3H88cfHAw88kPX7v7KyMj766KO466674rjjjosLL7wwZs2aVaNeli5dmvH7HwAAAAAAAIBkWP9zxwEA2Cg9+eSTUVxcnLV+/PHHN2I3mZ166qnxzjvvZK0/9dRT8dOf/jQ233zzjPWWLVvG7bffHqeffnrWMHRExKxZs+K6666L6667Ljp37hxbbLFFdOjQIVatWhWLFi2KpUuXbrDXwsLCuPnmm2PHHXfMOe68886LMWPGxMKFC7OOWblyZYwcOTJGjhwZ7du3j2222Sbatm0b6XQ6Vq9eHQsWLKjWCbYHH3xw7LjjjnHnnXdmrH/wwQex1157bXCedfr16xfXX399XHnllVFZWZlxTDqdjieeeCKeeOKJaN26dWy99dbRqVOnWL58eSxatChn3z169IgePXrECy+8UO2eNtTvTTfdFJdccknOU8SXLVsWd9xxR9xxxx3Rtm3b6NKlS2yxxRZRVVUVy5cvjzlz5kRFRUW11txzzz3jmmuuqZf+qbmf/exncdJJJ2X9/oz4d7D/2muvjWuvvTa23HLL6NKlS7Rp0ybKyspi1apVMW/evCgtLc25TiqVigsvvDDee++9ePnll9erl5WVxaxZs6J37951/poAAAAAAAAA2Pg4YRoAoIkYO3Zs1loqldooTsg96qijonXr1lnra9eujXHjxuWco2vXrvHAAw9Ejx49qrXmkiVL4oMPPojXX389pk2bVq2wdEFBQVx33XVx2GGHbXBsq1at4tZbb835dX3ZypUrY9q0aTFx4sR444034v33399gWLqwsDAuueSSuOOOO2LAgAFZx7322mvV6uHLjj766Pjtb38bzZo12+DYkpKS+Pjjj2PixIkxffr0nH23adMmbr755mq/LtU1ePDguOOOO6o97+rVq2PWrFnxxhtvxJtvvhkff/xxtcPS+++/f9xzzz3RokWLurRMHey00041CqwvWrQopk6dGq+99lq89dZbMWPGjA2GpTfbbLO47bbb4vLLL4+dd94567hXX3212n0AAAAAAAAA0LQITAMANAGzZ8+Ot956K2u9f//+0b1790bsKLO2bdvGUUcdlXPM6NGjI51O5xyz1VZbxcMPPxyDBw+uz/YiIqJz587xpz/9qUYncu+2225xyy23RKtWreq9nz59+sSDDz4YF198cRQUFES/fv0ilUplHDtx4sQoKyur8RpDhw6Ne+65J7bYYou6thsR/w5Ljxw5Mvr27Vsv833dAQccEGPGjIkddtihQeZPpVJx+umnx8iRI+s98E3NnXHGGXHppZc2yNyHHHJI/P3vf//PwxH9+vXLOjbTydMAAAAAAAAAJIPANABAE5DrdOmI2ChOl17nlFNOyVmfO3duvPLKKxucp3379jFy5Mj43e9+F507d66X3g4//PB47LHHYv/996/xvQceeGCMHTu23kLCHTt2jJ///Ocxfvz42HXXXb9yfeDAgRnvWblyZTz++OO1Wm+fffaJRx55JI455pisgezq6NWrV4wePTprj/WlV69eMW7cuLjyyiujbdu29TZv796944EHHohf/epXUVRUVG/zUjc/+MEPYuTIkbH55pvXy3w77LBD3H333XHHHXd85d+PAw88MNq0aZPxnpdeeinmzZtXL+sDAAAAAAAAsHERmAYA2MhVVlbG+PHjs9ZbtGgRQ4YMabyGNmCvvfaK3r175xwzatSoas83dOjQePbZZ+MXv/hF7LjjjjXup7CwMI499th49NFH47bbbouOHTvWeI51evXqFQ899FAMHz68Vr2kUqnYfffd49prr40XXnghzjrrrCgsLFxv3Mknn5x1jnvvvXeDJ3Rn06VLlxgxYkSMHj06DjvssBoFhrfYYou48sorY/z48dGnT59arV9TRUVFMWzYsHjxxRfj6quvrvWJ0wUFBXHQQQfFH//4x3j00Udj7733rudOqQ+DBw+OCRMmxCWXXFKrhySKiopi8ODBcdddd8Vjjz0WBxxwwHpjWrdunfUU/Kqqqrj33ntrvC4AAAAAAAAAG79UurZpCwAAyIOZM2fG66+/HlOmTIk5c+bEwoULY/Xq1VFWVhbt2rWLzTbbLDp27Bj9+vWLffbZJwYMGBAdOnRokF7ee++9eOutt2LKlCkxc+bMWLlyZaxYsSLWrl0bLVq0iA4dOkS3bt2iZ8+esccee8R+++0XW2211QbnTafTUVZWlrXeokWLeul/6dKl8c9//jPefvvtmDZtWixdujRWrFgRqVQq2rVrF9tss0307ds3DjjggDjggAOiefPm9bJuXcyePTveeOONeOedd/7z97/uNW/WrFm0b98+2rdvH507d45+/frF7rvvHnvttVe9nVJO4ygrK4s333wzJk+eHFOmTIkFCxbEypUrY+XKlVFZWRmtWrWKjh07Rvfu3WPHHXeMPffcM/bdd99o167dBueurKyMioqKjLVUKrVRfJ9vzCpLS+PlPfvnuw0AAAAAANjkFW3fI3r85b6MtS+Wl0RVVVUjdwTURr8dtomCAmcfNwaBaQAAAKBaBKYBAAAAAGDjIDANtZOKVLRqlfkQpTVryiIdjRupFZhuPOt//jcAAAAAAAAAAAAAJE0qoqBZKmutkfPSNCKxdAAAAAAAAAAAAAAgsQSmAQAAAAAAAAAAAIDEEpgGAAAAAAAAAAAAABJLYBoAAAAAAAAAAAAASCyBaQAAAAAAAAAAAAAgsQSmAQAAAAAAAAAAAIDEEpgGAAAAAAAAAAAAABJLYBoAAAAAAAAAAAAASCyBaQAAAAAAAAAAAAAgsQSmAQAAAAAAAAAAAIDEEpgGAAAAAAAAAAAAABJLYBoAAAAAAAAAAAAASCyBaQAAAAAAAAAAAAAgsQSmAQAAAAAAAAAAAIDEEpgGAAAAAAAAAAAAABJLYBoAAAAAAAAAAAAASCyBaQAAAAAAAAAAAAAgsQSmAQAAAAAAAAAAAIDEEpgGAAAAAAAAAAAAABJLYBoAAAAAAAAAAAAASCyBaQAAAAAAAAAAAAAgsQrz3QAAAAAAAAAAAAAANLh0REVFVdYaySUwDQAAAAAAAAAAAEDipSMdpaVl+W6DPCjIdwMAAAAAAAAAAAAAAA1FYBoAAAAAAAAAAAAASCyBaQAAAAAAAAAAAAAgsQSmAQAAAAAAAAAAAIDEEpgGAAAAAAAAAAAAABJLYBoAAAAAAAAAAAAASCyBaQAAAAAAAAAAAAAgsQSmAQAAAAAAAAAAAIDEKsx3AwAAAAAAAAAAAADQGFKpVMbr6XS6kTuhMQlMAwAAAAAAAAAAAJB4qVQq2rRpkbFWXLxWaDrBCvLdAAAAAAAAAAAAAABAQxGYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASqzDfDQAAAAAAAAAAAABAQ0un01FSUpa1RnIJTAMAAAAAAAAAAACwSaiqqsp3C+RBQb4bAAAAAAAAAAAAAABoKALTAAAAAAAAAAAAAEBiCUwDAAAAAAAAAAAAAIklMA0AAAAAAAAAAAAAJJbANAAAAAAAAAAAAACQWALTAAAAAAAAAAAAAEBiCUwDAAAAAAAAAAAAAIklMA0AAAAAAAAAAAAAJFZhvhsAAAAAAAAAAAAAgIaWilS0aJk5Oru2tCLSkW7kjmgsAtMAAAAAAAAAAAAAJF8qorCwWcbS2lRFyEsnV0G+GwAAAAAAAAAAAAAAaCgC0wAAAAAAAAAAAABAYglMAwAAAAAAAAAAAACJJTANAAAAAAAAAAAAACSWwDQAAAAAAAAAAAAAkFgC0wAAAAAAAAAAAABAYglMAwAAAAAAAAAAAACJJTANAAAAAAAAAAAAACSWwDQAAAAAAAAAAAAAkFgC0wAAAAAAAAAAAABAYglMAwAAAAAAAAAAAACJJTANAAAAAAAAAAAAACRWYb4bAAAAAJqIVCqKtu+R7y4AAAAAAGCTV9StW75bAGhSBKYBAACAakk1bx49/nJfvtsAAAAAAAAAqJGCfDcAAAAAAAAAAAAAANBQBKYBAAAAAAAAAAAAgMQSmAYAAAAAAAAAAAAAEktgGgAAAAAAAAAAAABILIFpAAAAAAAAAAAAACCxCvPdAAAAANBEpNPxxfKSfHcB1FJBQSpatSrKWFuzpjyqqtKN3BFQH+xtSCZ7G5LJ3obksr8hmZry3q6qqsp3CwAbHYFpAAAAoNr8khWarnQ6Feks7+FUVlZFOlsR2KjZ25BM9jYkk70NyWV/QzLZ2wDJIjANAAAAAJuIqkpv4kAS2duQTPY2JJO9Dcllf0My2duQTPb2pklgGgAAAAA2Ael0OkrWrM13G0A9s7chmextSCZ7G5LL/oZksrchmeztTVdBvhsAAAAAAAAAAAAAAGgoAtMAAAAAAAAAAAAAQGIJTAMAAAAAAAAAAAAAiSUwDQAAAAAAAAAAAAAklsA0AAAAAAAAAAAAAJBYAtMAAAAAAAAAAAAAQGIJTAMAAAAAAAAAAAAAiSUwDQAAAAAAAAAAAAAklsA0AAAAAAAAAAAAAJBYhfluAAAAAABoeKlUKtq0aZGxVly8NtLpdCN3BNQHexuSyd6GZLK3Ibnsb0gmexuSyd7edDlhGgAAAAAAAAAAAABILIFpAAAAAAAAAAAAACCxBKYBAAAAAAAAAAAAgMQSmAYAAAAAAAAAAAAAEktgGgAAAAAAAAAAAABILIFpAAAAAAAAAAAAACCxBKYBAAAAAAAAAAAAgMQSmAYAAAAAAAAAAAAAEktgGgAAAAAAAAAAAABILIFpAAAAAAAAAAAAACCxBKYBAAAAAAAAAAAAgMQSmAYAAAAAAAAAAAAAEktgGgAAAAAAAAAAAABILIFpAAAAAAAAAAAAACCxBKYBAAAAAAAAAAAAgMQSmAYAAAAAAAAAAAAAEktgGgAAAAAAAAAAAABILIFpAAAAAAAAAAAAACCxBKYBAAAAAAAAAAAAgMQSmAYAAAAAAAAAAAAAEktgGgAAAAAAAAAAAABILIFpAAAAAAAAAAAAACCxCvPdAAAAAADQ8NLpdJSWlmetAU2TvQ3JZG9DMtnbkFz2NySTvQ3JZG9vugSmAQAAAGATUVFRme8WgAZgb0My2duQTPY2JJf9Dclkb0My2dubpoJ8NwAAAAAAAAAAAAAA0FAEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEiswnw3AAAAAAA0vFREFDXP/OvA8rKKSDduO0A9sbchmextSCZ7G5LL/oZksrchmeztTZfANAAAAABsClKpaJ7tl8DllRFpvwaGJsnehmSytyGZ7G1ILvsbksnehmSytzdZBfluAAAAAAAAAAAAAACgoQhMAwAAAAAAAAAAAACJlflccQAAAIAMCgo8ew1NVUFBKlKpzLVmzQqiqsrHDEJTZG9DMtnbkEz2NuRXVVVVvlsAACCPBKYBAACA6kmlYvPNWue7C6ABNC/ya0JIInsbksnehmSyt6HhfbG8RGgaAGAT5lgoAAAAAAAAAAAAACCxBKYBAAAAAAAAAAAAgMQSmAYAAAAAAAAAAAAAEktgGgAAAAAAAAAAAABILIFpAAAAAAAAAAAAACCxCvPdAAAAANA0pMvKYs53vp3vNgAAAAAgo6Ju3aLbb36b7zYAANgICUwDAAAA1ZNOR/nsOfnuAgAAAAAAAKBGCvLdAAAAAAAAAAAAAABAQxGYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASqzDfDQAAAAAAAAAAQFOWTqfz3QLQAOxtSCZ7e9MkMA0AAAAAAAAAALWUTqejuHhtvtsA6pm9Dclkb2+6CvLdAAAAAAAAAAAAAABAQxGYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxCrMdwMAAAAAAAAAANBUpVKpaN26ecZaSUlZpNPpRu4IqA/2NiSTvb3pEpgGAAAAAAAAAIA6SKVS+W4BaAD2NiSTvb1pKsh3AwAAAAAAAAAAAAAADUVgGgAAAAAAAAAAAABILIFpAAAAAAAAAAAAACCxBKYBAAAAAAAAAAAAgMQSmAYAAAAAAAAAAAAAEktgGgAAAAAAAAAAAABILIFpAAAAAAAAAAAAACCxBKYBAAAAAAAAAAAAgMQSmAYAAAAAAAAAAAAAEktgGgAAAAAAAAAAAABILIFpAAAAAAAAAAAAACCxBKYBAAAAAAAAAAAAgMQSmAYAAAAAAAAAAAAAEktgGgAAAAAAAAAAAABILIFpAAAAAAAAAAAAACCxBKYBAAAAAAAAAAAAgMQSmAYAAAAAAAAAAAAAEktgGgAAAAAAAAAAAABILIFpAAAAAAAAAAAAACCxBKYBAAAAAAAAAAAAgMQSmAYAAAAAAAAAAAAAEqsw3w0AAAAAAAAAAECTlU5HWVlF1hrQRNnbkEz29iZLYBoAAAAAAAAAAGopHZE9eAU0WfY2JJO9vekqyHcDAAAAAAAAAAAAAAANRWAaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxCrMdwMAAAAAAAAAANCUFRY2y3i9oqKykTsB6pO9Dclkb2+aBKYBAAAAAAAAAKCWUqlUtGxZlLFWXFwV6XS6kTsC6oO9Dclkb2+6CvLdAAAAAAAAAAAAAABAQxGYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASS2AaAAAAAAAAAAAAAEgsgWkAAAAAAAAAAAAAILEEpgEAAAAAAAAAAACAxBKYBgAAAAAAAAAAAAASqzDfDQAAAAAAAAAAAP/njYmvxvW//dVXrv1q+A2xy667N8r65eVlMfPjj+LDD6bFjA/fj88/XxLFxatj9apVsWZNSRQVFUWr1m2iY8dOsdXW3aJnrz6x6+57Rs+evRulv3Wqqqpi/ry5Mf3DafHhB+/Hwk8/ieLVq2P16lVRXLw6CgoKokXLltGxY6fo0mXL2L5n7+i78y7Rt9+uUVRU1Ki9AvD/2Lvv6Kiq9u3j16QRAiGhJvTQka50RCkCItKLIggW1Ed8KA+CIIqICqIiioKiolQRQUCadBEQ6dIUgdA7IZQQSC/z/uELP8qck5nMTMrk+1nLtWTuffa5mWTPDMl19gEyF4FpAAAAAAAAAAAAAAAAIItITEzUzKnfZMq5z509oxW/LNZvv65WfHyc4biEhAQlJCQo6uoVHTt6WH/8vl6SVKhwEbVs1UaPtmmnvHkD3dbn9evRWrt6hVYtX6JLlyINx6WkpCgpKUk3rl/XqZMntHPHVklSQECAHmryiB5v10nFipdwW58AACDrIDANAAAAAAAAAAAAAAAAZBHTvv1SFy6cy9BzRkdf05SvJmrr5t9ltVrTPc+lyIuaM3u6liyar27dn1abth3l5eXlsj5TUlL004/fa8mi+UpMTEj3PLGxsVq1YqnWrPpFLVq10dPP9FFAQB6X9QkAALIe130iAQAAAAAAAAAAAAAAAJBuG9ev1ZpVyzP0nLv+3K5X+7+kLX9sdCosfbuYmBua/t1XenfkMF2PjnbJnOfOntEbQwdq/rzZToWlb5eamqrVK5dp8MCXdezYEZfMCQAAsiYC0wAAAAAAAAAAAAAAAEA6Wa1W3bgRb/M/RwLI+/bu1pcTP3Vjp/dav261xr73lqKirrpl/r//2qvhQwfo8uVLTs1z4sQxDX9tgI4eCXdRZ3eKvBihkcNf1V/7drtlfmRPrlrbALIW1nbO5ZPZDQAAAAAAAAAAAAAAAAA52aGD/2jc2HeUnJyUYefcsW2Lvpz4SZrhMB8fH5WvWFklS5ZWvnz55JfLXzeuR+vy5Us6sP8vXb16xfT4C+fP6d2Rw/T+h58pT968Dvd54fw5jR71hmJibqQ5tmSp0ipfobLyBQUpT548io2J1bVrUTp86IDOnDllemx8fLw+HPO2Ro3+WOUrVHS4TwAAkLURmAYAAB7ryJEj2rJli86dO6crV67o2rVrCgwMVIECBVSsWDE1aNBAlSpVyuw2AQAAAAAAAAAAkIP9tW+3PhzztuLj4zPsnOfPndWnH49Ramqq4ZgiIaHq0u0pPfhQU/n75zYcd+zoYf28YK62bdlkON/ZM6f1+YQPNXzEew71mZycrA9Gj1SUSSg7ICBAj7XtqNZt2it//gKG4y5fvqRflizU6pXLDJ/r+Ph4ffzhu/p4wmTlzRvoUK8AACBrIzDtQhMnTjSs1atXT/Xr18/AbjLOmTNn9Mgjj9isFS9eXOvWrcvgjmBm27Zt6t27t2F95syZHvu9mpHM1kW9evU0a9asDO4IyDmioqI0ffp0LViwQBcvXkxzfOHChdWzZ0/16tVLedNxRXt2FRcXp++++850x4Ann3xSRYoUycCukB316tVL27dvt1n79ddfVaJEiQzuCBmpefPmOnv2rM0aX38AAAAAAAAASNvvG9Zp8qRPlJiYmKHnnfbtZNNztm7TXs/2eVk+PmlHi8qWq6DBQ0do355dmvDJWEVfu2Zz3J87tmnj+rV6uGkLu/v8ZclC052hq1StrsFDRygoOH+acxUsWEi9n3tJj7Zpp/EfvqdjR4/YHHcp8qJmTZuivv1ftbtPAACQ9RGYdqFJkyYZ1vr160cIFQAAN7Jarfr22281efJkxcTE2H1cZGSkJkyYoOnTp2vEiBFq166dG7vMOlauXGl6sddN/fv3z4BuAAAAAAAAAAAAcpbU1FT9MGuaFi2cm+Hn3rVzu3b9aXszFEl65vmX1K5DV4fnrVHrAY0d97neHPo/RUVdtTnmh++nq1HjpnYFsaOirmr+vB8M6/UbNtagIW/YNdftQkKKavQHEzR61HD9s/8vm2N+W7da7Tp2VYmSpRyaGwAAZF1emd0A4InWrVun4cOHZ3YbAOwUFxenjz/+WEuXLs3sVpBO169fV9++ffXxxx87FJa+XVRUlIYMGaKxY8cqJSXFxR1mPQsWLEhzzLx585ScnJwB3QAAAAAAAAAAAOQckRcjNOqtoZkSlpakpYuNf0/UrHmrdIWlbwoJKarXR7wnb29vm/VLkRe15Y+Nds21dvVyxcXF2qyVKh2m/v97zeGw9E1+fn4a+sYoFQkJtVlPTU3VsiVp/z4NAABkHwSmARc6c+aMXn75ZfXt21dnzpzJ7HYA2GHNmjVq06aNpkyZoqSkpMxuB+lw48YNPf300/rtt99cMt/06dM1ZswYl8yVVZ08eVI7duxIc9zFixe1bt26DOgIAAAAAAAAAADA81mtVq1bu0qDB/5H//y9L1N6iIq6qv1/77VZC8iTR8++0Nfpc5SvUFGtWrc1rP++0b7f6/3x+3rD2vMv/lf+/rkd7OxOefMGqvdzLxnWt/zxe47YaAkAgJyCwDTgAomJiZo8ebIef/xxlwX2ALjX6dOn9eKLL6pfv346d+5cZreDdEpKSlL//v118OBBl847e/ZszZw506VzZiX27C5905w5c9zYCQAAAAAAAAAAQM5w7NgRjXh9kL6cOF6xsbZ3Tc4ImzdtUGpqqs1a68faK0+ePC45T6cu3WWxWGzW/vl7X5pB5JMnjuv0qZM2a5UqV1G16jWd7lGSGjRsrGLFS9isxcTc0NEj4S45DwAAyHwEpgEn/fHHH2rXrp0mTJig+Pj4zG4HQBoSExM1adIkPf7449q40b5bPSHr+vLLL7V582bDet68efXSSy/pp59+0s6dO7Vv3z6tXr1ab7/9tkqVKmU69/jx43XhwgVXt5zpUlJS9PPPP9s9fsuWLTpx4oT7GgIAAAAAAAAAAPBg58+f1cQJH+n1wf106OA/pmNLlCilbt2fdms/f+/bY1hr0Kixy85ToGBBlStf0WYtPj5O586a37X777/2GNZc2ack1a3fyLB27Ohhl54LAABkHgLTgBPOnz+v559/niAZkI1MmTJFEydOVEJCQma3AiedOXNG3333nWG9evXqWr58uQYPHqwaNWooMDBQuXLlUunSpdWjRw/98ssv6tSpk+Hx8fHx+uSTT9zReqbauHGjLl68eM/j+fLlsznearXqxx9/dHdbAAAAAAAAAAAAHmfO99M08JU+2vDbWsNdnW+qV7+Rxnz0mYoUCXVrT6dP2961OW/eQIWVKefSc5UuXcawFnkxwvTY06dOGNaqVq+Vzo5sK106zLCWVp8AACD7IDANOCGtW8QAyHrS+kEEso9vvvnGMPgeFham7777TiEhIYbH+/n5aezYsWrWrJnhmOXLl+vGjRtO95qVLFiwwObjTZo0Ufny5W3Wfv75Zy4yAAAAAAAAAAAAMGCxWBSQO9c9/4UfOpDm7ydz5cqlPi/109A3RilPnjxu7TMxMVERF87brIUWLSYvL9fGiILz5zesxcbGmB57+pTtYLckFS9eIt092RIcXMCwllaf8GxGazsgdy5ZLJbMbg9AOrG2cy6fzG4A2V+JEiV06NChzG4DAJCDpKSkaM2aNYb1ESNGKCgoKM15LBaL3n77bf3xxx9KTEy8p56UlKSNGzeqTZs2TvWbVVy+fFnr16+3WatTp45CQ0N15MiRe2pRUVFavny56Y7cAHKmdevWZXYLAAAAAAAAAJAleHnbCFilkbmqUfN+vdh3gIoWLe6epu4SE3ND99euq6tXLuvKlSuKvhZ1K9CdNzDQ5eeLj49P97ElSpSS1WrVlSuXFXX1qpKTkyT9uylSrlz+rmpRkhSfkP4+4flsrm0A2R5rO2ciMA0AALKdvXv36sqVKzZroaGheuihh+yeq2jRonrwwQf122+/2azv27fPYwLTixcvVlJSks1anTp1VLlyZU2ZMsVmfc6cOQSmAQAAAAAAAAAAXKBQ4SLq9cwLevChphl63vz5C2j4iPdu/TklJUVRV6/oypXL8vb2dvn5Ll+KNKwFBJjvpt23/6u3/t9qtSo6+pquXL6sGzeiXdbfTc70CQAAsg8C0wAAINs5deqUYe2+++5zeL4aNWoYBqYjI41/QJLdLFiwwObjwcHBKleunKR/A+cXLly4Z8zevXv1zz//qEqVKm7tEQAAAAAAAAAAwFPlDQxUh05P6PF2neTn55fZ7cjb21sFCxVWwUKFXT53amqq/vnnL8N6SGio3XNZLBYFBQUrKCjYBZ3d6++/9hrWioQUdcs5AQBAxvPK7AYAAAAcZRZi9vd3/BZcwcHBhrWrV686PF9WtGfPHh05csRm7YEHHpDFYpHFYlGrVq0M55gzZ4672gMAAAAAAAAAAPBY+YKC1L3nM/rym5nq1OXJLBGWdrdDB/9R9LVrNmv+/v4KLVo8gzuyLSEhQfv27DKslylbLgO7AQAA7kRgGgAAZDuJiYmGtdOnTzs8X0xMjGEtMDDQ4fmyovnz5xvWGjdufOv/H3vsMcNxy5Yt040bN1zaFwAAAAAAAAAAgKcqX76i+vYbpMlTvlfXJ3oqICBPZreUYZYutn3nU0mqUrWGvL29M7AbY2tXL1dcXKzNWkBAgMqVr5jBHQEAAHchMA0AALKdggULGtb279+v8+fPOzRfeHi4YS0kJMShubKi2NhYLV++3GbNYrGoRYsWt/58//33q3hx21f0x8bGatGiRe5oEQAAAAAAAAAAwOP855V+atGqjXLlypXZrWSoEyeOace2zYb1hg8+nIHdGEtISNCSn38yrNdr8GCWCXYDAADnEZgGAADZTqVKlQxrVqtVU6dOtXuuxMREbdy40bBet25dh3rLilauXGm4i3bNmjXvCIVbLBa1adPGcK4ff/zR5f0BAAAAAAAAAADAM6SkpOjrLybIarXarAfkyaMGjR7K4K5s+/GHGbp8+ZJhvXmL1hnYDQAAcDefzG4AzgkPD9eWLVv0119/6cSJEzp//rxu3LihxMRE+fv7K0+ePCpWrJhKly6tWrVqqUGDBipXrlxmt+1Sqamp+uuvv/T333/r+PHjunr1qmJiYuTl5aW8efOqWLFiKleunOrUqaOiRYtmdru4zcGDB7Vv3z4dO3ZMkZGRio399zY3efLkUWhoqMqUKaPatWsrLCwsw3vbvXu3tmzZcqu/a9eu6caNG/Lz81P+/PlVvnx5PfDAA2rRooXKly+f4f1lR4mJidq1a5f27dunvXv36tSpU7p27Zqio6OVlJSkXLlyKW/evAoNDVXx4sVVpUoV1apVS/fff798fDzn7erq1auaN2+efvvtNx05ckTx8fEKDg5WWFiYateurTZt2piGgfGv6tWrKzAwUNevX7dZnzNnjrp166aKFdO+RdacOXMUFRVls+bv76/69es702qWsGCB8S3PWrZsec9j7du315QpU2yOP3z4sHbs2JGpQfKUlBTt2LFDO3fu1IEDB269Tl+/fl1eXl4KCgpSUFCQihUrppo1a6pWrVqqXbt2huzeEB8frz179uivv/7SwYMHdf78eV24cEE3btxQfHy8kpKS5Ofnp1y5cik4OFghISEqWbKkqlSpotq1a+u+++5ze4+3i4iI0G+//aa9e/fqn3/+0eXLlxUdHS2r1arAwECVKlVKVapUUZMmTdSoUSP5+vpmaH+23LhxQ1u3btXOnTsVHh5+6/0kLi5OFotFAQEBKly4sEqWLKlq1aqpXr16euCBB7LMDhAnT57Un3/+qcOHD+vixYuKiYmRj4/Prc8/FStWVN26dVWkSJF0zR8TE6Nt27bpwIEDOn369K3XyeDgYAUFBalChQqqV6+e4U7yWdmVK1e0a9cu/f333zp69KjOnz+viIgIxcXFKT4+XqmpqcqVK5dy5cqlQoUKqUiRIipbtqyqVKmihg0b8m8BAAAAAAAAAMgAy5Ys1OHwg4b1No93VO7cuTOwI9vCDx3QL0sWGtbvq1JNVapWz8COAACAu3lOAi0HiYqK0rx58/TTTz/p1KlThuNiY2MVGxuryMhI7d27V0uWLJEkVahQQV27dtUTTzyhgIAAp/s5c+aMHnnkEZu14sWLa926dXbNM3HiRE2aNOmex6tWraqFC+/9kHro0CHNnj1bK1eu1LVr1+w6R+XKldWpUyd17dpVefPmteuYmw4ePKhx48bd8VhCQoLh+EOHDqlPnz42a5UqVdLQoUMdOn9WtXDhQg0fPvyex4ODg7Vt27Z7Hj99+rTmzJmjJUuWKDIy0q5zlC5dWu3bt1ePHj1UoEABp3s2kpCQoNmzZ2vu3Lk6ceKEzTHJycmKjY3V2bNntWHDBn366aeqX7++BgwYoDp16ri8J6N1IUn9+vVT//79XXKebdu2qXfv3jZr9erV06xZs9I99/79+/X9999r1apVhjvcSv8+tzExMYqIiNDevXu1fPlySVJQUJAeeeQR9erVS1WqVHHo3FOnTtUff/xxx2Nmr5vTpk3TL7/8YrP2/PPP68EHH7RZa968uc6ePXvP42+99ZaefvrpW39esmSJ3nvvPUVHR98xLjIyUpGRkdqxY4e++uor3X///Ro4cKCKFCliutPvpEmTbIZdnZWamqqmTZsqIiLinpqvr682btzo1rVoDx8fHz366KOaP3++zXpSUpIGDRqk+fPnm/7AJTw8XJ999plhvWPHjsqXL5/T/Wam48ePa+fOnYb1Vq1a3fNYxYoVdd999+nAgQM2j5kzZ06mBKaPHz+u6dOna9WqVbp69arhuPj4eEVERCg8PFzr16+X9O/7UufOnfXUU0+pVKlSLu0rOTlZa9eu1eLFi7VlyxbFxcWZjo+Pj1d8fLyuXbumkydPavv27bdC7cWKFVPnzp3VvXt3FS5c2KV93m7Lli23XiNTUlJsjrl8+bIuX76s3bt3a/bs2QoJCdHzzz+vnj17ZkpweteuXZo+fbrWr19v+hksMTFRUVFROnz48K3PoYUKFVL79u317LPP3rGjujOMXvtHjx6tbt263fFYXFycFi5cqDlz5ujw4cNpzm2xWHT//ferT58+atGihV397N69W1OnTtX69euVmJiY5viyZcuqT58+6tChg1NfT6PnQZJ+/fVXlShRIt1zS9L169f1888/a8WKFdqzZ49SU1NNx9/8N9DVq1d1+PDhOz4HVK1aVd27d1f79u3l7+/vVF8AAAAAAAAAgHsdPLBfc76fZlgPzl9A7Tp2zcCObIuOvqZPxo0x/JmzxWJRr2dfzOCuAACAuxGYzkYSExP13Xff6dtvv9WNGzfSPc/hw4c1duxYTZ48WQMGDNBTTz0lLy8vF3bqXpcuXdK4ceO0ePFiw1u4GDl48OCtv3u/fv3Us2dPu//u165d06ZNm+w+l9l4e0IsnubGjRuaOHGiZs+eraSkJIeOPXnypCZOnKhvv/1Wzz//vF5++WX5+fm5tL/ly5dr3LhxOnfunMPHbtu2TT179lSXLl301ltvZYmrYbOCS5cu6d1339WqVaucmufatWtauHChFi5cqKZNm+rNN9+0O+wYHh7u0LoNDw9XeHi4zdrjjz9u9zy2TJ8+XWPHjrVr7O7du/Xss8/qq6++Uq1atbRnzx6b45YsWeKWwPSWLVtshqUl6eGHH870sPRNTz/9tBYsWGD4XnDkyBG98cYb+uSTT2SxWO6pHzx4UC+++KJhkD937tx64YUXXNpzZjDbXfq+++4zXE8dO3Y0DEyvXr1aly9fVsGCBV3SY1rOnz+vDz/8UKtWrUozLGkkKipKU6dO1axZs/TCCy/olVdecfq9JDU1VQsWLNCkSZN04cIFp+a66dy5c5o0aZK+++479enTRy+//LJLw8mnTp3SmDFjbgXJHREREaGxY8fqp59+0rhx4xy+iCW9jh07ptGjR99zAYwjLl26pKlTp+r777/Xc889p1deeSXDArPLly/X+++/b/eFYpJktVq1a9cu7dq1S/Xr19fHH39suON0RESERo8erdWrVzvU17Fjx/Tmm2/qm2++0eeff67KlSs7dLy73bhxQ1999ZVmz5596y4kztq/f7/eeustffHFFxo6dKjT7+0AAAAAAAAAgP9z/vxZffT+KCUnJxuOefb5/yhPnjwZ2NW9EhIS9MHot3Up8qLhmBat2qhipYy9KygAAHC/7JOSzeEOHDigTp06acKECU6FpW8XFRWld999Vz169HBZyMfdtm/frg4dOmjRokUOh6VvFxUVpdGjR6tPnz63blMO9zl06JC6dOmi6dOnOxyWvl1cXJy++OILPfHEE4ZhTkclJiZq5MiRGjRoULrC0rdbsGCBS3vLzo4dO6Zu3bo5HZa+2/r169WuXbtbu09nF2vXrtUHH3zg0DF58uRR/fr11blzZ8Mx69evv2e3aldYtGiRYa1Tp04uP1963XfffaY7cEv/BhU//fTTex5fsWKFevbsqYsXjX8QMmjQIJUsWdLpPjNTSkqK6dezQ4cOhrW2bdvKx8f2tXVJSUmGu3u72k8//aS2bdtqxYoV6Q5L3y4pKUmTJ09Wp06ddPr06XTPc+7cOXXv3l0jRoxwy+eouLg4TZo0ST169NCVK1dcMufatWvVuXPndIWlb3fkyBF17949Q16LZ82apQ4dOjgVlr5dYmKivv76a3Xo0EGHDh1yyZxGEhISNGzYMA0aNMihsPTdtm3bpi5duujkyZP31LZs2aL27ds7HJa+3cmTJ/XUU0/p119/TfccrrZt2za1bt1aU6ZMcVlY+nYXLlzQq6++qrfeesslrysAAAAAAAAAkNNdvnxJ7709XNHRxncHb/xwMzV+uFkGdnWv5ORkjf9otMIP/WM4plixEnrm+ZcysCsAAJBRCExnA8uXL1f37t115MgRt8y/e/dudezYUXv37nXL/K6ydu1aPf/887p06ZLL5ty8ebP69Omj+Ph4l82JO+3Zs0c9evTQiRMnXDbngQMH1LNnT6cDZPHx8Xr++ec1d+5cF3X27w7FvXr1clm4LTs6ePCgevTo4XQA3Uh8fLwGDRpkGgLNSiIiIvTmm286fJFHmzZtFBAQoDZt2hjugpqYmKiVK1e6os1bYmNjtXbtWpu14OBgNWnSxKXnc9awYcMUGBhoOubrr7++Fe6Njo7WG2+8of/973+mFyC1bt1avXv3dmmvmWHDhg2GQU0fHx+1a9fO8NhChQqpcePGhvW5c+e6NWhotVr13nvvacSIES67WOx2R44cUa9evWyGUNNy80K2jPjstG/fPr344oumuzHY4/vvv1e/fv1cdqFYQkKChgwZ4vLXoJtSUlI0fPhwjR492i135jhx4oSefPJJbdiwweVzS/8G3vv06eOy96qLFy/queeeu2MtrFy5Ui+88IKioqKcnj82NlZDhgzR0aNHnZ7LWQsXLtRzzz3nVMjcXvPmzXP4giYAAAAAAAAAwJ2uXL6sd94aqosRxhvMlChRSv/pOzADu7pXcnKyPv34fe3auc1wjL+/v14d+qb8/bmrNAAAnojAdBa3aNEiDR482O5Ab4ECBVSpUiXVr19fFStWVHBwsF3HXb16Vc8++6x27tzpRLfus337dv3vf/9zandiI3v37tWECRNcPi+ko0ePqk+fPm4Jup0+fVpvv/12uo9PSkrSgAEDtGPHDrvGFy5cWFWrVlXdunVVqlQp5cqVy3DsyZMnNXTo0HT3lp3Fx8fr1Vdf1dWrV9McGxAQoIoVK+r+++9Xo0aNdP/99yssLEze3t52nWvEiBFu3x3UFUaNGpWuMFvXrl0lSYGBgWrRooXhuCVLlqS3NZtWr15tuJtn27Zt5efn59LzOSskJERvvvlmmuNGjRqlzz//XI899pgWLFhgOrZevXoaN26cLBaLq9rMNGZ/18aNG6tQoUKmx3fs2NGwdvbsWW3cuDG9raXpzTff1Pfff2/XWB8fHxUtWlTVq1e/9RnInu/V8+fPO3yRy5kzZ9SnTx+713WBAgVUpUoV1alTRw0bNlT16tUVFhYmX19fu8/5999/a+bMmXaPv9uiRYs0evRouy7cCAgIUNmyZVWvXj1VqlTJ9LNkSkqKXn/9dad26jaad/DgwVq4cKFd4/PkyaMyZcqobt26qlWrlooXL27X8xsXF6f//ve/+u2335xt+Q6pqakOfcaw19mzZ/Xhhx9K+vdiiCFDhjgdpL9dbGys/ve//2Xqjsvr1q3TiBEjlJKSkuZYi8Wi4sWLq2rVqqpXr57q16+vKlWqqFixYg6dc9asWdq3b196WwYAAAAAAACAHO1S5EW9PWKIzp09Yzgmb2CgXh/xrnIHBGRgZ3dKSkrU+I/e07YtmwzHWCwW9fvfUIWVKZeBnQEAgIxk+z7ryBL++OMPDR8+PM3QQsWKFdWlSxe1bNlSxYsXv6d+7NgxrVy5UgsWLNCZM8YfUmNjY/XKK69ozpw5Klcu63wAjIqKMgxL58qVSy1bttSDDz6omjVrqkCBAgoMDNT169d17Ngx/fHHH1q4cKHOnz9veo7vv/9ePXv2VMmSJd3118hxkpKS1K9fP5thaW9vbzVr1kyNGzfWAw88oMKFCytfvnyKjY3ViRMntG3bNi1cuFDHjh0zPcfq1au1c+dO1alTx+H+Pv/88zR3lSxYsKB69Oihdu3aqXTp0nfUEhMTtX79ei1cuNBm0Or48eMO9+QJPvnkE9PdKUuWLKmePXuqefPmKlWqlM1AalxcnLZv3665c+fq119/NZwrKSlJ7733nt2Bysywfv16/f777w4fV758edWqVevWn7t06aJly5bZHLtz506dO3fO4YCYEbPdUDt16uSSc7hap06dtHnzZtPweFJSkr744os052rRooXGjx+f5YLh6XH58mWtX7/esG4Whr7pkUceUVBQkK5ds337tDlz5qhp06bpa9DEjBkz0gy2S1LLli3Vpk0bPfzww8qbN+8dtfj4eG3dulXTpk3T1q1bDeeIiIjQyJEjNWnSpDTPl5qaqmHDhuny5cuGY7y8vG71Vb9+feXPn9/muISEBB08eFBr167VwoUL07yDxsSJE9WpUyfD+YwcOnRII0aMMA1LWywWtW3bVh07dlTDhg3vuXDlwIEDWrp0qebOnXvP+3pcXJzi4uIc6iktH374oVasWGE6JjAwUE899ZSaN2+uGjVq3NNzYmKiNm3apFWrVmnZsmWGweKkpCS9+uqrmjNnjipXruyS/mfMmGHzvdBisahhw4Zq06aNatWqpaJFi8rPz09Xr15VeHi41q5dqwULFpheILhw4UK1adNGgwcPtjmuevXqatWqlRo2bKjQ0FAFBwcrPj5eR44c0bp16/Tjjz8qOjracP7w8HCtW7fO9EIdd4mMjNTw4cNNw9IBAQHq0qWLWrVqperVqyt3bts7fERHR2vfvn1aunSpVqxYoYSEBMM5U1NTNWbMGJfecQQAAAAAAAAAcoKzZ07rvVHDdSnyouEYP79cev3NdxVa1DW/y0yPuLg4ffT+KP21b7fpuN7PvaQGDY3vvgoAALI/AtNZ1IULF/Tqq6+ahqXz5cungQMH6qmnnjLdkbVs2bJ65ZVX1KdPH3399deaMmWK4a3Nr127pv79++vnn3823UE3I509e/aex7y8vNSzZ0/95z//UeHChe+p58+fX7Vr11bt2rX18ssv65tvvtHkyZNNwzKTJk26tWufLfXr179nN9szZ87okUcesTm+Xr16mjVrltlfzaPFxMTYDDy3a9dOAwYMUKlSpe6p5cuXTzVq1FCNGjXUp08f/fjjj/roo49Mg1gTJkxwODC7Z88efffdd6Zj2rdvrzfeeMMwmObn56dWrVqpVatW+u233/T2228rIiLCoT48TUREhH744QfDes+ePfX666+nGUTNnTu3mjRpoiZNmuj333/Xq6++ahju2rFjh3bv3q3777/fZv2DDz7QBx98cMdjEydONAxGjh07Vp07dzbtzxG2wtIFChRQr1699Mgjj6hUqVKyWq06f/68du3apSVLlmj79u3q0qXLHcc0aNBAxYoV07lz5+6Zz2q1aunSpfrPf/7jdL8RERHats32LagqVKigatWqOX0Od3nnnXd04MABHT58OF3HWywWvfDCC3r11Vfl5eUZN+BYtGiR4ftevnz5DN+/bufn56c2bdpozpw5NusbN27U2bNnbV6wlV779+/XuHHjTMdUrlxZI0eOVO3atQ3H+Pv7q2nTpmratKkWLVqkd955x3D39DVr1mjZsmVq27at6XmXLFliejeOsLAwffrpp6pSpYrpPNK/F33VrFlTNWvWVP/+/TVhwgRNmzbN8LNfbGysfv3111u7z9sjKSlJw4YNMw3ghoWFacyYMaYXH913332677771Lt3b7399tumQXxnLV++XDNmzDAd8+yzz+qVV15RUFCQ4Rg/Pz81b95czZs3V58+ffTuu+8a7vgcGxurgQMHavHixfL393eqf0k2w9I1a9bUyJEjbb6OhoSEKCQkRA899JB69+6tF154webrvfTv7QL79OlzT6i4ePHievPNN22ua19fX91///26//779fzzz+v11183/RrOmDEjUwLTn3zyienO7c2aNdPo0aPT3Blf+vc1rnHjxmrcuLEGDx6sESNGmF4ot2fPHp0+fZqLJwEAAAAAAADATofDD2rs6LcUbbDpjvTvz6eHvvG2Kt9XNQM7u9O1qKsaO3qkjhw2v3Pxk0/1VrsOXUzHAACA7M8zEkEe6P333zcNDBQtWlRz587V008/bRqWvl2uXLk0YMAATZs27Z5dGG939OhRTZgwwcGOM06hQoU0depUjRgxwmZY+m5+fn7q16+fJkyYYBqC+/XXX00DRXBOQECAPvnkE3388cc2w9J38/LyUo8ePTR16lQFmNyaZ+fOnWnuynm30aNHm+5e+PLLL2vcuHF27+LZrFkz/fTTT/fsQp3TLF682HANdejQQSNHjnR4196HHnpI06ZNM72AY+HChQ7NmZkefvhhLV++XK+88ooqVaqk3LlzKyAgQOXKlVO3bt00a9Ys/fjjj/fs/Ovl5WW6G/DSpUtd0t/ixYsNw5r27EacmQICAjR58mSHd9+V/g0rTps2TUOGDPGYsLQk0x2aH3vsMbvXo9nO4qmpqS7flfWDDz4wfT9++OGHNXfuXNOw9N06duyoKVOmGO5GK0lff/216Rypqammu5SXKFFCP/zwg11h6bv5+flp6NChGjt2rOm4VatWOTTvvHnzdODAAcN6pUqV9OOPP9p9p4bQ0FB9/fXX6tGjh0N92OvKlSt67733DOsBAQGaOHGihg8fbhqWvlvFihU1c+ZMPfHEE4ZjTpw4oc8//9yhfu3VtWtXzZ49266LTsqVK6fvvvtOvr6+hmPu/gxTt25dzZ8/366LIPLnz68vvvhCjRsb75CxY8cOXb9+Pc25XOn06dNavHixYf2RRx7RpEmT7ApL361IkSL65ptv7rkY6W4rV650eG4AAAAAAAAAyIl27tiqUSNeMw1L+/n5adgb76jW/Y7fLdpVzp87qzeHDbIrLN2t+9MZ1BUAAMhM7DCdBW3fvt00EFOsWDF9//336d7NsU6dOpoxY4aeeeaZe26rftOsWbPUo0ePLLfLWlBQkGbOnKly5co5fGzLli31wgsv6JtvvrFZv379unbs2KFGjRo52ybu4uvrqylTptgdyLrdAw88oGHDhuntt9+2Wbdarfrtt9/UrVs3u+b7/fff9ddffxnWn3nmGQ0aNMjhPkNCQjRr1iw99dRTNndFzwk2b95s83FfX18NHTo03fNWq1ZNAwYMMNxx9rfffkv33BmpYcOGmjx5snx8zN96jXbL7tSpkyZPniyr1XpP7fDhwzpw4IDuu+8+p3pcsmSJzce9vb3Vvn17p+bOCCVLltTLL7+cZuj0Jl9fXz399NPq16+f6YVE2dHu3btt7nJ7k1kI+m41a9ZU2bJlbd41QJLmz5+vfv36OXxBhC0bN27U9u3bDetNmzbVpEmTTMOkRurUqaO33npLb7zxhs16eHi4fv/9dz300EM261u2bNGpU6ds1iwWiz766CMVLFjQ4b5u17FjR/36669avXq1zbrRDsm2JCUl6dtvvzWsh4WFafr06em6yGDkyJFKTk7WvHnzHD7WzOTJk3XlyhWbNW9vb33++eeGX5+0eHl56d1335W3t7fhjumzZs1S7969FRoamq5z2PLII4/ovffec+hijLJly+rpp5/WtGnT0hxbpkwZff3118qTJ4/d8/v4+Gj06NFq2bKlzYsTrFar9u7daxqqdrX58+cbXsxWuHBhvf/++2m+f6Zl1KhR2rhxoyIjI23Wt2/frhdffNGpc7hCrVq1MrsFSf++5pldZAIAAAAAAABkR97eFrl6X0Gr1Wrz93e22PuzYovFYjKHxeY81tRU2dOFRRZZvIznT8svS37WtO8mm94t3d8/t15/8x1Vq1HLcIyXl0VS+vswY021av/+vfpo7Du6kcYGIb2fe1EdOz/plj7MnqPbWSwW06+5M9zx/Zke2fm58PKyyKglb28vpabaN+etPjJorabF3q+JO78vrKlWWe14NiySLHx/3sJa/T/OPBdpre2U5JQssVbhegSmsyCzcIvFYtEHH3yQ7rD0TdWqVdObb76p4cOH26wnJSXpyy+/tDt0llHeeOONdIWlb3rppZf0/fffKzY21mZ969atBKbdoG/fvukKS9/UrVs3ffPNN4ZB5K1bt9odmP7uu+8Ma1WqVHEq2BsSEqJPPvlETz31lN0fIjzJ4cOHbT5evnz5dO0IebsePXroq6++srnjZWRkpE6ePJmld/gOCAjQhx9+6FTYq1SpUqpTp45hYHLJkiVOBab3799v+DVs1KiRihQpku65M0J4eLgmTJigX3/91e5jJk2apKZNm7qvqUw0f/58w1pYWJhhMN9Ip06dNH78eJu1y5cva82aNXr88ccdmtMWs4BoaGioxo0bl66w9E1dunTRokWLDEPZP//8s2Eg1+iCAunfi7Ic2fHazNNPP20YmI6Li9OVK1dUoECBNOdZvny5zp07Z7Pm5eWlcePG2TWPLRaLRW+99Zb++usv0x2sHXHx4kXT3cpfe+21dIelb7JYLHrzzTe1b98+7d+//556YmKivv32W40YMcKp89wUHBys0aNHp+sf6p07d04zMO3l5aUJEyY4FJa+qWjRomrcuLHhRUf79u3L0MC02Z0S/vOf/yg4ONjpc/j5+enJJ5/UpEmTbNbPnz/v9DlcIS4uLrNbkCS7fxAFAAAAAAAAZCf5Al2/SUBySoquXbPv53r5g43vrHy7PAHGm9QE5vW3Oc+NmAQlJKR9R+1c/r6m8xtJSU7WpImfadFC4zucSlK+fEF6Y+Rola9QKY1xueXtptDf0sVL9PmE8UpONn4+vLy81LffIHXtZn53QmdcuRpj189aAwNzydfJTUOMJCQm6caNhDTHeXt7KTjIvu/P9Ii6Fmd6F/CbAgL85J8r/b8LNJOUnKLo6LTXqkX2r1U/X8e/btdvxCsxMTnNcf65fRWQ2/kNq2xJtVp19WqMXWODgnLLy03B2Ni4RMXFJaY5ztfPR4F5/d3SgyRduXLDrmBsYKC/fH283dJDfEKSYmLsWaveCg5y34Y3UddilZKSdt4pTx4/5fJz11pNVnR0fJrjLBaL3WvVUX6+Poq+Hq+kpLTXau7cvsrtirXqpnWGe3nOfec9xKlTp7Rx40bD+tNPP6369eu75FydO3dW8+bNDevLly/XNZNbqGS08uXLq0OHDk7NERgYaBr+MNo5EukXHBys559/3qk5vL291apVK8O6vV+3iIgIbdu2zbA+dOhQp3cvrFWrlkM7t3oSo9cLe/7hk5aAgIB71m5wcLCqV6+utm3bKjEx7Q/Rmalbt24KCQlxep7OnTsb1pYtW+ZUUH/RokXpOm9mu379ut566y116NDBobC0JH366aeKj0/7g3Z2ExsbqxUrVhjW0/Ne2r59e9PQp9GOvY64cOGCtm7dalgfMmSI8uXL5/R5zHaQ3bJli+EPrjZt2mR43HPPPed0Xzfdf//9pqHwqKgou+YxC3i3bdtWNWrUcLS1O/j5+bksWCz9G/JPSLD9Q4CwsDD16tXLJefx9fXVm2++aVhfvHixy14XevXqle5QesWKFVW0aFHTMU2aNFHlypXTNb8k04vZIiIi0j2vo44ePWp4UVxgYKC6du3qsnPVrVvXsGbv2gIAAAAAAACAnCY6OlqvDR6UZlg6JDRU7439JM2wtLukpqZq8hcT9cnHH5iGpf38/DRk2Ftq1dr5zYAAAED2QmA6i1m5cqVhUMfX11cvv/yyS883YMAAw1p8fLxp4CqjdenSxSXb+VevXt2wdvnyZafnx53atm3rktt5mwW77P26rVixwjBQWqlSJTVs2DBdvd3tpZdectutJ7Iyb2/bV9IdP35cFy9edHr+5557Tp9++qnmz5+vHTt2aNu2bZo/f77Gjx+vChUqOD2/O7Vt29Yl87Ru3VoBAbavkLt48aJp2NRMcnKyfvnlF5u1wMBAPfLII+ma193WrVunNm3aaN68eekKix88eFBvv/22GzrLXCtWrFBMjO0rgi0WS7oC06GhoaavkTt27NCRI0ccnvd2S5cuNfw6Fi9eXG3atHFq/psefvhhwyDqlStXdPDgwXsev3btmurWrauqVaveE9oODQ11eMduM35+fqZ3ErEnzHvlyhXT1wNXBbzr1KmjBx54wCVz/fzzz4a1l19+2ekLmm5Xu3Ztw8+D0dHRWr9+vUvO42zQt3z58qb1p556yqn5w8LCDGu27ujgLtevX1ezZs1Uvnx55cqV645a06ZNXfI58qayZcsa1rLKzs4AAAAAAAAAkJWcOnlCr/znBe3e9afpuAoVKmrS5K9VvETJDOrsTrGxMXpj2Gua96P5Jj+Bgfk08t0PVa/BgxnUGQAAyErcc08HpJvZ7pjNmjVToUKFXHq+++67TzVr1tTevXtt1tevX6/u3bu79Jzp1aRJE5fMYxaUMAqYIf2y0tdtw4YNhrV27do53JORsLAw1a1bV9u3b3fZnNlB4cKFdfr06XseT0pK0ujRo/Xpp58ahqrtUbNmTdWsWdOZFjNFUFCQqlWr5pK5AgIC1Lp1ay1cuNBmfcmSJWrUqJHD827atMnwwoM2bdrcE2DLbCkpKRo7dqxmzZrl9FyLFi1SrVq1nA4eZiXz5883rNWtW9c0jGumY8eO+uOPPwzrc+bM0VtvvZWuuSVp8+bNhrUOHTo49fpxtyZNmmjlypUqW7asypYtqzJlytz6/5Il7/1BXlBQkCZMmHDrz1evXtWpU6d06tQpBQQEuPwiGbOdtI12Yb7dpk2blJxs+/ZA5cqVU5UqVdLd2926deumXbt2OTXHkSNHDO8W4e3tbXpHlPRq3bq1/vrrL5u1jRs3qnXr1k7NX6lSJYWGhjo1h9la9fb2Nt0t2R4FCxY0rEVHRzs1tyNq1aqlr776SpJktVoVERGhU6dO6eTJky79XpWcX1sAAAAAAAAAkJPs3LFd74x8SzdumG+yUb9BQ739znvyD8itK1cyPnNx/tw5vfH6azpx/LjpuNDQYnrz7TEqWix9vysDAADZHztMZyEJCQn6+++/DeudOnVyy3nNdr/btm1bunbtdLXg4GCVK1fOJXOZhUNcdQt2/B9X7Txpdkt7e75uKSkp2rNnj2G9adOm6ejKWFbdkdedqlatalhbtWqV+vfvrwsXLmRgR1lDrVq15OXlurfbzp07G9ZWr16drtexRYsWGdY6duzo8HzuFB0drRdffNGusHTVqlU1ePDgNMeNGTNG+/btc0V7me7YsWOm4VVnPku0bNlSefPmNawvWrRIsbGx6Zo7KSnJ9DXa1YHZkSNHatu2bZozZ47GjBmjF154Qc2bN1dYWJhdwez8+fOrZs2aateunVte7/39/Q1rKSkpaR7/55/Guzy46kKmm5o1a+b0a9ymTZsMa9WqVVNQUJBT89vy4IPGO0ds27bN6fnN7mhirzx58hjWKlSoYHjHAXtlxfCwxWJRaGio6tWrp27dupl+tkgPs7WVFf7NAwAAAAAAAABZxdIli/T6a4PTDEt36NRZYz74SLmd/Jl1ev2zf79e+c8LaYalK99XVe+P+4ywNAAAORyB6SzkwIEDhrsBSq4Lnjoyb2xsrI6n8cEyI7gqLC1JgYGBhjWz5x+OCw0NNQ3XOcLZr9uhQ4cMg3yBgYFp3vbeUXXq1HHpfNlBWoHGX3/9Va1atdLIkSO1efNmJSYmZlBnmaty5couna9OnToqVaqUzVpMTIzpnQpsuX79utatW2ezFhYW5rb3nvS4ceOGnn32WdNdjiUpV65cGjJkiH766Se99NJLevHFF03HJyUlacCAAbpy5YrpuOjoaC1fvlxnz551uPeMsmDBAsNaQECAHn300XTPnTt3btNdd2/cuKFly5ala26z1+iAgACX7zLryt2qXS01NdX09dGeUOfu3bsNa/fff3+6+jKSP39+p99DjXZ6lmT4euesihUrytfX12btzJkzTu+wXKFCBaeOl/5dc0bM7rxhLx+fnHezIbOLiuy5GAEAAAAAAAAADFml5OQUm//JmtnNOWbad9/qk3Efmf7c1MvbW/0G/k//e3VIpv3eZcsff2jw//orKirKdNxDTZrr7fc+VL58rt+gBQAAZC8577fkWdjhw4cNa8WLF1dwcLBbzlu2bFkFBAQYBpUOHTrk0sByehQtWtRlc/n5+RnWCEq4Vlb6uh09etSwVqFCBVkslnT1ZaRy5cry9fVVUlKSS+fNyh599FGNGzdOkZGRhmMSEhI0d+5czZ07V3ny5FGjRo308MMPq3HjxipWrFgGdptxypQp49L5LBaLOnXqpM8++8xmfcmSJXr88cftnm/lypWGO4lmpd2lExIS1LdvX+3fv990XFhYmD777LM7guqvvvqqDhw4YLqL7fnz5zV48GB99913hrvlbtu2TYMGDZIkFS5cWDVr1lTNmjVVq1YtVatWzendXp2VnJysxYsXG9ZbtGhhumOtPTp16qT58+cb1ufMmaMnnnjC4XlPnDhhWKtYsWKWDji7wunTp7Vr1y5t3bpVv//+u+nrqNVq/lNVq9VqerFbpUqV0t2nkWrVqik8PDzdxx88eNCwZnaHCWd4e3urePHiht974eHhTl38FBoamu5j7WF2IZm9PH1dSf9+Rjx8+LB27typzZs3a8uWLZndUprMgvIZydWfjQEAAAAAAICsIPp6nFJSXJtevvlze6usio83/93w1Sj77tQZE2u8scr1G/E257HaeRe9hPgkJSba3pAsNTVVX3/5mdas+sV0jty5A/Tq0DdVu059u/9Od4uOjpOU/p9D/vbran3x+cemG81YLBY98VQvdXvyaZv15KTkdPdvj7R+p3PT9esJsljcs9mYvT2kpKS69bmw9y6PsbGJiotzT8bC3ufCKvvXarr6sPO5iI9LUkJC5m/6eO1anNvmtqba9zVJSnTzWrVz3PXr8W77/Yn9azUlS6zVmJhExcZm8lq1WrPEWo2LS1K8C9ZqaKH8Er+fyxAEprOQc+fOGdaqVavmtvN6eXmpSpUq2rlzp836+fPn3XZue7kyLGN223h7X3RhH1d+3cxCPfZ83U6fPm1YK126dLp6MuPj46MSJUpkiR3aM4q/v78GDhyoESNG2DU+JiZGa9as0Zo1ayT9Gyxu3LixGjdurHr16mV6+NRVQkJCXD5np06dNHHiRJsfVjdt2qQrV67Yvf4WLVpk83GLxaIOHTo406ZLvf/++9q+fbvpmEceeUQfffTRPTvbe3l5afz48eratavpa8HmzZv12Wef3QpF323Hjh23/j8yMlJr167V2rVrJf37/b9t2zb5+/vb+1dyuQ0bNpgGbTt16uT0OWrXrq2SJUsaPo///POP9u7dq5o1azo076lTpwxr7niNziyRkZE6efKkjh8/rqNHj+rQoUP6559/0tz5wBERERGGO1TfDAm7mjMXhlitVp08edKw/ttvv5le9OSMq1evGtYuXLjg1NyFChVy6vi0uCIw7UlSUlJ07tw5nTx5UseOHdORI0cUHh6ugwcPKi7OfT/Ic4c9e/ZkdgsAAAAAAACAx0pJsdodBnMHe89t9vvv1FTn/g5WWW2GFFNTU/XlxPFav26N6fGFChfR8BHvqXRYGaf6SE21Kr1bb69ZvVzffPmZ6fPk5+en/w4Yogcfamo4xir7A3HuZLVas0RWJTPXxk08F//HaK1mtKzxXLBWb5clviY8F7dklbUK+xGYzkLMghmFCxd267kLFixoWLt48aJbz22PrLLTGhyTlb5uZ8+eNay5K9RUvHjxHBWYlqRu3brpjz/+0IoVKxw+9vjx4zp+/LhmzZolPz8/1atXT02bNlWzZs1UokQJN3SbMdyxO2rRokXVoEEDbd68+Z5acnKyVqxYoZ49e6Y5z+nTp/Xnn3/arNWvXz/L7Pr9xx9/6McffzQd07lzZ40ePdrw4org4GBNmjRJ3bt3Nw3Pff3116pZs6aaN29+T23Dhg2Gx9WoUSNTw9KStGDBAsNaaGioGjRo4PQ5LBaLOnbsqIkTJxqOmTNnjsOBabOLxtz9GcjVIiIidOjQIR07dkynT5/W6dOndfbsWZ07d87wbh6udObMGcNa/vz55ePj+o//zrxWXL161fRuDKdOnTIN1LtLRESEU8e7O9Cc2a83mSE1NVUnTpzQkSNHdPz4cZ06dUpnzpzR2bNndeHChRx1Vw8AAAAAAAAAcCWr1apJn32sjevXmo4rV76iXh/xrvLnd8/dIe1hT1g6X1CQhr3xjipVrpKBnQEAgOyAwHQWcv36dcPa3btluppZqCMjwj1p8fX1zewWkA5Z6et248YNw1pQUJBbzhkcHOyWebO6cePGKTU1VatWrUr3HImJidq0aZM2bdqk0aNHq2rVqmrdurXatWunokWLurBb9/Pz83PLvJ07d7YZmJakJUuW2BWYXrJkieEPE1yxG7ErpKSkaNSoUaZjWrVqpffffz/N299UrlxZY8aM0auvvmo4xmq1atiwYVqwYIFKlSp16/Fjx47pxIkThsc99NBDpud2t0uXLpkGulNSUvTiiy+65FzXrl0zrS9fvlyvv/66Q6+BZq/RWf21NCUlRZs2bdKSJUu0bds2012+M0JMTIxhzV3vd/nz50/3sZcvX3ZhJ65j9jzaIyt9BsrObty4oVWrVmn58uXatWtXlvh3CQAAAAAAAAB4munffZVmWLp23fp69bU3lStX5m3osXXz75oy+XPTsHTRYsX15sgxCi2aNTaGAgAAWQuB6SwkPj7esObuwHS+fPkMa2Z9AdmF2Y6yuXLlcss53b27ZFbl6+urzz//XDNnztRnn31mGoS01/79+7V//359+umnevjhh9W3b1/VqlXL+WYzgLsC0y1btlRgYKDNi2327NmjU6dO3RH4tWXJkiU2Hw8ICFCrVq1c0qezVq1aZbq7bJkyZfThhx+mGZa+6fHHH9fff/+tqVOnGo6Jjo5W//79NXfu3Fu7uBo9Vzc1adLErvO7y6JFi5ScnGxYj4yMzLAgb0JCgn7++Wc999xzdh9j9lkjq+6km5iYqBkzZmjGjBmZHpK+nVmgNCu+35m9P2cmZz//Eph2zqVLl/T5559ryZIlWfZ7BAAAAAAAAAA8wdLF8/XL0p9NxzzS8jG91HeA4Z1eM8LBA/v12ScfKDU11XBM+QqV9MbI0cqXzz0byAAAgOzPK7MbwP9JTEw0rAUEBLj13GZhJHtDaEBWlpCQYFhz1z/scnpYqnfv3lqzZo1efvllFSxY0CVzpqamav369XryySf1+uuvuySMnV35+/urTZs2hvW0Ar67d+823DG5devWbn/fsdesWbNM6yNHjnS41yFDhqhhw4amYw4ePKi3335b0r/fd4sXLzYcW65cOVWqVMmhHlxtwYIFmXr+u/3444+mV/ffzSwQmZk/fDOyYcMGPfbYY/r4449dGpYuXry4XnrpJVWsWDHdc2S39zuzz7+ZyewCBHvw+Tl9rFarvv32W7Vq1Upz5851aVi6Ro0aGj58uMvmAwAAAAAAAIDsbt/e3Zo1/VvTMR07P6m+/QZl6u9rrl65rPEfvqekpCTDMdVq1NLb731EWBoAAJhih+ksxCxs4u7bT5uFVXLnzu3WcwMZwWxXTXftXOhIWNBTFShQQIMGDVK/fv20adMmrVixQuvXr9e1a9ecnvvnn3/WgQMH9N1336lQoUIu6Db76dy5s+bOnWuztnTpUvXr18/w2EWLFhnWOnbs6GRnrnH9+nXt3bvXsF6nTh01atTI4Xm9vb316aefqkuXLjp79qzhuEWLFqlmzZrKnz+/zp07Zziuffv2DvfgSn/++aeOHTuWqT3c7cSJE9qyZYvdXx+zH7I5G1x1tVmzZun999833cHAXiEhIapRo4bq1aunBg0a3ApK79mzJ91zZrf3u6waLOY9POMlJibqjTfe0NKlS52ey8vLS2FhYapVq5bq16+vhg0bKiQkRJI0duxYp+cHAAAAAAAAgOzuenS0Pk9jx+YOnZ/Q08/0ycCu7mW1WjVxwke6evWK4Zgq1Wpo+Ij33HanTQAA4DkITGchZh/e3L2LqlmAhsA0PIHZDrTXr193yzmz0+7Hrgj+mfH19VWzZs3UrFkzJScna+fOndqwYYM2bdqk8PDwdM978OBB9e3bV7Nnz5afn58LO84eatWqpbJly9oMy544cUJ79+5VzZo176klJiZq5cqVNucsXry46tWr5/Je02P79u1KSUkxrD/xxBPpnjt//vyaNGmSnnrqKcXHxxuOe//991W0aFHDusViUbt27dLdhytktd2lb5ozZ47dgWmz9Wu2Y3JG++abbzR+/HiHjwsODlaZMmVUtmxZlS1bVhUqVFDVqlXdcrFHZrzfOTOv2V1OJGn58uUqV65cuudH9mC1WvXf//5XGzdudPjY0NDQW2urbNmyqlixou677z7lzZvXDZ0CAAAAAAAAgGeY8vVERUVdNaw/+FBTPd07c8PSkrR65S/at3e3Yb14iZIaOvxtwtIAAMAuBKYlXb58WQEBAU4Fg9MKG/r4pP1UBwUZ3xrE3cHLS5cuGdYITMMTmIVmYmJi3HJOdwXTbnLl7pdmu8y7mo+Pjxo0aKAGDRpo2LBhunjxorZs2aJt27Zp69atpjv+2rJv3z5NnjxZAwcOdFPHWVvnzp318ccf26wtWbLEZmB6w4YNioqKsnlMhw4dssyOr0ePHjWtP/jgg07NX6VKFb377rsaOnSo4ZikpCSdOnXKsN60aVMVL17cqT6cERMToxUrVmTa+c2sW7dOERERt3Z1NRMYGGhYc8WO9K6wd+9effbZZ2mOy507t+rWrau6deuqWrVqqlixosPBaLNbyqXF7P3OXZ8nnXm/SyvU6u73UmQNU6dOtSssXbBgQTVs2FAPPPCAqlatqvLlyzsUjM7IzzsAAAAAAAAAkFX9/ddebd60wbBeOqys+g0ckum/M7xx47rmfD/NsO7v76/X33xXefMa/54JAADgdjkqML1z5079888/OnPmjE6fPq0zZ87ozJkzio2N1fTp09WwYcN0z51WsMWeq9mKFCliWIuIiHC4J0ecP3/esGa2syaQXZgFGi9evOiWc7o75OXKXaEzcwfXIkWKqEOHDurQoYOkf3dG3rRpk9atW6ft27fbFRycOnWqnn32WdMLTzxVhw4d9Omnn9rciXnlypV644035O3tfcfjS5cuNZyvU6dOLu8xva5eNb6qPW/evC7ZnbdDhw76+++/NXPmzHQd36dP5l5Zv2LFCsXGxhrWZ8yYoQYNGrjt/P369dOaNWts1pKTk/XTTz+pX79+ac5TuHBhw5rZRV0ZJTExUa+99pqSk5MNxwQFBWnAgAHq3Lmz6S7P9nDmNblEiRKGtdjYWMXExChPnjzpnt8WZ4LYZp9/pawTmIf7HDlyRBMmTDAdU65cOb322mt6+OGH73lPcwSBaQAAAAAAAADu5OXlZfNxd9/t11Gzpk8xrPn6+mrAoGHy9c38u/su/GmObtww/p37M31eVtFimbexEXKO7LK2ATiGtZ0z5ajA9BdffKHNmzfbrDkbFkzrl+/2BKaLFStmWPvnn38c7sleVqtVx44dM6yXLFnSbecGMkrp0qUNawcPHnTLOc3Wlb3Mrtp15Rv05cuXXTaXs8LCwhQWFqann35aV69e1bJlyzRt2jTTnafj4+O1cuVKPfnkkxnYadZQpEgRNW7cWBs23HsV+KVLl7R9+/Y7LgiKi4sz3MWzdu3aKlWqlNt6dVR0dLRhzZV3Pxg2bJgOHjyo7du3O3RcjRo1VLduXZf1kR7z5883rBUrVkz169d36/m7du1qGJiWpHnz5qlv375pBhzNLs46efJkuvtzlYULF5r2UaFCBc2cOVMFChRwyfnMLhZIS5EiRRQQEGAzSG+1WnXw4EHVrl3bmfbukdZu8GZy586t4OBgw13v3X3RIDLfl19+afpvqXbt2mns2LHy9fV1+lzOrC0AAAAAAAAAMGOxWBQQYDtkHBOT4NK7Bzvj77/26uiRcMN6UlKSBg/8T4b00q3703ryqd42a3GxsVqzarnp8V9/MUFffzHBDZ3dqUq1Gnp3jO07/sLzZZe1DcAxrO2cy3ZM3kOZhZad3b3OKORxkz07+VWsWNGwdvbsWbf9gv/o0aOmOwOa7VQIZBfly5c3rJ06dcqp3TFtiYyMVGRkpNPzmAWm4+LinJ7/Jlf06g758+dXr1699Msvv6hFixamY3fs2JFBXWU9nTt3NqytWLHijj+vX7/e8HsnK+0uLUl+fsZXrl+9etVlH1B9fHz02WefOXxHhcGDB7vk/Ol17Ngx7d6927Devn17t98q7aGHHlJISIhhPSIiQuvWrUtzHrPX6MOHD7v8HyNWq1UPP/yw2rVrp759+2rMmDGaOXOm1q1bpyNHjtwzfsGCBYZz5cuXT99++63LwtIpKSmmr8lpPRcWi0VlypQxrLvjIjxn5zT7DGz2PY7s7/r161q9erVh/f7773dZWFoyv6uOlPb6AgAAAAAAAIDsbs2qXzK7Bbv8vnGd4uKM77IKAACQHjkqMB0cHGxYu3DhglNzp3W7+LRuNy5JlSpVMt2B8c8//3S4L3ts3brVsBYcHKzixbmFCbK/ChUqKH/+/DZrVqtVe/bscen5XBVI8/ExvhGAKwPTzuwOauTy5csKDze+OtkRuXPn1ieffGIaAnTH3yG7aN68ueF73OrVq5WcnHzrz3cHqG/y9/fXY4895o720q1w4cKGteTkZB0+fNhl5ypQoIAmTpxo1x0hJKlVq1Zq0KCBy86fHma7S0v/BqbdzdvbO82g/Zw5c9Kcp3Llyoa169evu/RrLUknTpxQRESEwsPDtW7dOs2cOVNjxoxR37591b9//zvGRkVF6a+//jKcq0ePHgoNDXVZb4cPH75jzd7NnrsL1KtXz7Dm6vc7STpw4IBTx1epUsWwtmvXLqfmNrNlyxYdPXpU8fHxbjsHzG3dulVJSUmG9QEDBrgsLC2lfVeRlJQUl50LAAAAAAAAALKalJQU7d6VPTah2rljW2a3AAAAPFCOCkybhZZt7SboiBMnTpjWzXZfvCkgIEA1atQwrC9cuNDRtuyycuVKw1rdunXl5ZWjvk3goSwWi2mAbPHixS4936pVq1wyj7+/v2EtrZ3tHeFMwDsxMVHr1q3Tt99+qzfeeEPdu3dX/fr11ahRIz3zzDMu6zFXrlzq3r27Yd3ZOwVkZ35+fmrXrp3N2tWrV7V9+3ZJUnx8vDZu3GhzXIsWLZQ3b1639Zge5cqVM61v2LDBpeerXr26Ro0aZdfYzN6NOzk5WUuWLDGsV69ePc3nz1W6du1qupP15s2bdfLkSdM58ufPb7rLsKu/1mah4QceeOCOP4eHh5vuOuvqCw127txpWjcLU99kFub/9ddfXXpXhZ07d+ry5ctOzVG/fn3D2okTJ9xyQcyePXv07LPPqk2bNqpZs6YaNWqkrl27auDAgfrwww916tQpl58T9zp06JBhLV++fGrUqJFLz5fW+iIwDQAAAAAAAMCTHQ4/qNiYmMxuI00pKSna/9eezG4DAAB4oByVhC1durRhzdnd6/bu3WtY8/b2VrFixeyap0mTJoa1DRs2mN6iPT0OHTqkHTuMryA0C7BApgExZD3Nmzc3rK1evdplAbLY2FjDXXwdFRgYaFiLiIhwyTmOHz/uVDDMy8tLQ4YM0bhx47RgwQLt3r37Vpj7ypUrLg2dme0wbe/FHZ66bs0CvOvXr5ckbdu2zXBn8swOANtSq1Yt0/r8+fPt2m3XEQ8++KACAgLSHPfee+/pypUrLj23I9avX2/6maBjx44Z1kvJkiVNPy9YrVb9+OOPac7TuHFjw9qyZcvS1ZuR5cuXG9Zq1659x5/TuotIyZIlXdLTTYsWLTKt2xPorF+/vvLkyWOzFhcXZ/r3d9SCBQucnqNhw4amu7vPmDHD6XPcbfbs2Xf8+fLly/rrr7+0cuVKzZo1S/ny5XP5OXEvs/Xl6rUVFRV16/3QiD0XJAAAAAAAAABAdhVx4Xxmt2CXq1cuKyEhIbPbAAAAHihHBabNdi48c+ZMum8nnpycrN9++82wXq5cOeXOnduuudq2bWsY5ktOTtbkyZPT1aORSZMmGdZ8fX316KOPuvR8nsYsoEngIutp3bq1YQA5Pj5e06ZNc8l5Fi5cqNjYWJfMVbBgQcPakSNHlJiY6PQ50grnpcXHx+eeHVlvZ7YLrqNiTK54zp8/v11zmAWms/POklWrVlWlSpVs1m7uKr1p0yab9ZCQEJfv4ukKISEhql69umH9xIkTpndJcFRycrKGDBli1/o9d+6cBg4cmGmv9WYhVV9fX7Vp0yYDu5G6detmWl+4cGGaP9gy6/ngwYPasmVLunq728WLF7V582abNW9vb4fXgitfN9auXau//vrLdExSUlKa8+TOnVuPP/64YX3q1Kkuef+IjIx0yRrMnTu3WrZsaVhfvHixyy4Skv7dNfyXX34xrDdq1EjBwcEuOx+Mme3e7ur35C+++CLN1yF71hcAAAAAAAAAZFdRUVczuwW7uPJOywAAALfzyewGMlKVKlWUN29ew11kv/32W40fP97heefNm6cLFy4Y1mvWrGn3XCVLllSjRo30xx9/2Kz/8MMPatmypRo2bOhwn3dbu3atVq9ebVh/5JFHVKRIEafP48m8vb0Na2bBTmQOf39/tW/f/p5dJW/6+uuv9eijj5peXJGW8+fP69NPP0338XcrVaqUYS02NlabN29W06ZN0z1/ZGSkZs2ale7jb6pfv75+//13m7V58+bp+eeft2vX3rT8+eefhrX77rvPrjl8fIzf+rL7uu3cubPGjh17z+PHjx/X6dOnDQPT7du3t3uH7ozWpUsX0wDphx9+qIcfflh58+Z16jxWq1XDhw/X9u3b7T5m+/btev311zVu3LgM3bk8MjLyVgjeloceekgFChTIsH4kqWXLlgoKCtK1a9ds1qOiorRixQrTna+rV6+uSpUq6dChQzbrH330kX766SfTNWyPCRMmGAbdmzRpotDQ0DseS+u5PHTokOrWretUT9K/O+2OHj06zXH27qjwxBNPaN68eTZrx48f18SJEzV48GCHerzbO++847ILhLp37264k3h8fLxee+01TZ8+3enXKqvVqvfff980jNu+fXunzgH7mV0YdvLkScXHx8vf39/p8+zYsUM//PBDmuPYsQQAAAAAAABAVtDskVZq9kgrl8/boVM3dehkvglOVlC+QkXNX2ycZQEAAEivrJmOchNvb289+OCDhvVly5Zp6dKlDs25Z88ejRs3znSMo2HGV155xbB2M9B15swZh+a82/79+zV8+HDDusVi0XPPPefUOXICswDH+fPnTXfNQ+Z46aWXlCtXLpu1pKQkDRkyRNHR0emaOykpSW+88YbhRRnpERYWpkKFChnWv/rqq3TPnZycrKFDh7okJNy2bVvDCwgiIiL02WefOX2OyMhI092qGzRoYNc8Rl9/STp79qzDfWUl7du3l6+vr83anDlzdOzYMZu1Tp06ubMtp3Ts2NE0UHfhwgWNGTPGqXMkJCRo8ODB6doNfenSpXr33XedOr+jfv75Z9Odrc1Cye6SK1euNEOmc+bMSXOel156ybD2zz//6IMPPnC4t9tt3bpVP//8s2G9e/fu9zwWEhJiOqfZbt/2un79uv773//q/Pm0b4UXHx9v15zVq1c3/Qw6depUwwv07LFgwQKtWbMm3cffrW7duqpXr55hfdu2bZowYYLT55k8ebLpbuVly5bVY4895vR5YB+z9RUXF6fly5c7fY7w8HD179/frjsCEJgGAAAAAAAAAAAAAM+VowLTUto7xg0dOlRTpkxJ8xfqVqtVP/30k5577jnTnfXy5cunhx9+2KEe69Spo+bNmxvWz58/rx49eujo0aMOzXvTn3/+qWeeecY0FNq5c2fVqlUrXfPnJHny5DHcVTQ6OtqlQSK4RmhoqHr16mVYP3TokJ599lnDXVKNJCYmqn///tq8ebOzLd7BYrGoSZMmhvXdu3drypQpDs+bkJCgQYMGuazfokWLqkWLFob16dOn2xWWNJKYmKihQ4cavm4FBwebnv92ZjsRr1q1yqWB94xWoEABw4Ck0U7iNWrUULly5dzYlXNy586t//3vf6ZjFi5cqIkTJ6Zr/qNHj6pHjx765Zdf0nW89O/dH8aMGZNhF8ksXLjQsBYUFKRmzZplSB9369q1q2l9z549OnDggOmYNm3amO4WP2vWrHQH5G+GJlNTU23Wq1atqoceeuiex8uUKXPPrtO3W7RokWkANy3Hjx9Xjx49tGfPHrvGO3KRy+DBgw13ZE5OTlbfvn0Nd543s3jxYr311lsOH5eW1157zXQH6a+//lrvvvuu4dcwLXPmzEnztWLAgAGmdxCBa6V1sdMnn3yiiIiIdM+/YcMG9ezZU1ev2nebyex+pwkAAAAAAAAAAAAAgLEcF5hu1qyZSpUqZVhPTU3Vxx9/rMcff1xTpkzR/v37dfXqVaWkpOj69ev6+++/NXXqVLVv314jRoxI8zbk3bt3l5+fn8N9jho1Svny5TOsR0RE6Mknn9SsWbNMbyl+u8TERH3xxRd67rnndP36dcNxhQsX1muvveZwzzmRt7e3goKCDOvDhg3T9OnTde7cOSUlJSkuLk5nzpzRwYMHM7BL3O2VV15RWFiYYX3//v164okntGPHDrvmO3r0qHr37q3ffvvNRR3e6ZFHHjGtjx8/Xl9//bXdAbLdu3erc+fOWr3atbcxev755w0vIJCkd955R6NHj1ZcXJxD854/f14vvviiabj7ueees/u1tkCBAoa1iIgI9e7dWxs3blRUVJSSk5MVHR2t8PBwpwJbGclot+jExESbj2fGbsSO6tatm+rXr286ZtKkSXrnnXfsDrtdv35dn332mTp16qS///7bdGyXLl3k4+NjOmbmzJkaOnSoXTuYOmPnzp06fvy4Yb1169bp+tzhCpUrV1a1atVMx6R14YSXl5dGjx5tGlidOXOm+vbt69CO8EuXLtWTTz5peNGFj4+PxowZYxjWNXsdtlqteuWVVxx+D7h+/bq++OILdejQQeHh4XYf58gFPRUrVtSLL75oWE9ISNDLL7+syZMn2/W9Gx8fr/Hjx+v111+3+/OnI2rUqJHmHU5mz56tZ555xqHPUjdu3NA777yjUaNGmb5XNmrUSK1bt7Z7XjivdOnSqlChgmE9MjJSzz77rMMXip4+fVpDhw7VSy+95NCdQ6Kiohw6DwAAAAAAAAAAAAAg+zBP/3ggb29vDRw4UIMHDzYdd+LECX388cdOnSs4ONj01vJmQkJCNG7cOL3yyiuGgZTr169r9OjRmjdvnrp06aKWLVuqePHi94w7ceKEVq1apfnz5+vUqVOm5/X399eXX36p/Pnzp6vvnKhYsWKG4YrY2FiNHTtWY8eOvePxkiVLau3atRnQHWzJkyePPvnkEz355JNKSkqyOebEiRPq1auX2rRpoy5duqhhw4b3BOn27NmjpUuXau7cuTbnsVgsLtlxtlmzZqpUqZIOHTpks261WvXJJ59o7dq16tOnj5o2bSp/f/87xsTExGjTpk2aP3++Nm7caHOeypUrOxXmr1Wrlnr06KHZs2cb9jlr1iytXLlSXbp00aOPPqqKFSvaDKImJCRo//79WrZsmRYtWmQagi1dunSaAbvbFStWzLS+f/9+mwHDAQMG6L///a/d58ksTZo0UaFChXTp0qU0x/r6+urxxx/PgK6cY7FYNG7cOHXp0kWRkZGG43744QetX79ePXr00GOPPaYSJUrcUU9JSdH+/fu1dOlSLV682K7g6ZAhQ/Tiiy+qTp06Gj58uOnYJUuW6MqVKxo/fryCg4Pt+rs5asGCBab1zA7Ad+3a1TSAvnTpUg0dOtR0p/dq1app8ODB+uijjwzHrFu3Tlu2bFHXrl3VunVrPfDAA/e8Rl+7dk1//PGHpk+frr1795r23adPH9OdrZ955hnNmzfP8D0jNjZWL7/8slq2bKnu3burTp0697wOS/++Fu/Zs0dr1qzRsmXLTC9gM2LP2r7dgAEDtG3bNsMdrJOSkjRhwgQtX7781tq5+/v34sWLWrFihb7//nubnyVd9X4nSf/73/+0b98+04uWtm/frk6dOql169Zq3bq1GjdurDx58twxxmq16ujRo1q2bJl++umnNJ+3kJAQjR8/3vTCH7jHCy+8oGHDhhnWjx07pk6dOumJJ55Q586dVblyZZsXN1y+fFlbtmzR6tWrtXbt2nSF+h1dXwAAAAAAAAAAAACA7CPHBaYlqW3btlq6dKnWr1/vtnNYLBa9//77CgwMTPccTZs21ciRIzVq1CjTEEp4ePitUG7BggVVuHBhBQUFKSoqShcvXrT7FtR+fn4aP368atSoke6ec6KKFSvqn3/+ceiYs2fPKjExMdN2AYVUtWpVffTRRxoyZIhhoMZqteqXX37RL7/8ooCAABUrVkwFCxZUVFSULly4YBq2DAsLU1hYmEteZ7y8vDR06FD16dPHdNy+ffs0cOBA+fr6qkyZMsqfP79SU1N1+fJlnThxwnRXzRdeeEE+Pj5O734+ZMgQbdq0SSdPnjQcExkZqa+++kpfffWV/P39VaJECQUGBip37tyKjY3VtWvXdPr0abt2O/X399fnn3+uXLly2d1j2bJl5evraxh8NGK2q29W4uPjo/bt22vq1Klpjm3evLnbgr2uFhISoq+//lrPPPOMacj03Llz+vjjj/Xxxx+rcOHCKlKkiAIDAxUdHa0TJ06keWeIm7y9vfXGG2/o6aefliR17txZFy9e1Keffmp63KZNm9S5c2d9/vnnae627KiYmBitXLnSsF6qVCk98MADLj2no9q1a6cPP/zQcCf52NhYLV68WD179jSdp0+fPjp58qTmzp1rOCYuLk6zZs3SrFmzFBAQoJCQEBUuXFhJSUm6evWqTp06ZdfO+4899pgGDhxoOqZ06dLq1atXmutqzZo1WrNmjXx8fBQWFqagoCDlypVLMTExunTpks6dO5dmsLhQoUIaOXKkBgwYYLN+4MAB87/QXXx8fDRx4kQ9/fTTpq/N4eHhGjVqlEaPHq2QkBCFhIQoNTVVFy5c0MWLFw2fS4vFot69e2vGjBkO9WXEz89PEydOVO/evU133k5NTdXy5cu1fPly+fr6qkiRIipUqJBy586t69ev68yZM3bvxh0QEKAJEyaY3oEA7tOhQwfNmjXL9GKLhISEO9Z76dKlFRgYKIvFohs3bujChQu6fPlymueqUaOG2rRpow8++MBm/cCBA2rXrl26/y4AAAAAAAAAAAAAgKzL9n3Hc4CPPvpIZcqUcdv8AwYMML19u726d++usWPHytfX167xly9f1sGDB7Vt2zYdOnTI7rB0vnz59N1336lFixbOtJsjNW3a1OFjUlNTTUNLyBht2rTR+++/L29v7zTHxsbG6siRI7fWllkIK0+ePJowYYICAgJc1mvjxo31xBNP2DU2KSlJ4eHh2rZtm3bs2KFjx46Zhga7du2qIUOGuKTPgIAATZ061eZu97bEx8fryJEj2r17tzZv3qw9e/bo+PHjdoWlc+fOrS+++EKVK1d2qEc/Pz81atTIoWOk7BOYlv4N99ojs3cjdlTVqlX17bff2h3yjoyM1P79+7V161b9888/doelg4KCNHny5Fth6ZtefvllvfLKK2kef/bsWU2bNs2uczli+fLlpn+HDh06uPycjsqbN68effRR0zE//vijXXO98847euqpp+waGxsbq+PHj2v79u3avXt3mheJ3NS0aVONGzfOrveBQYMGqW7dunb1k5ycrCNHjujPP//U5s2btXfvXp09ezbNsHTdunW1cOFCPfrooypcuLDNMfv371d0dLRdfdxUpEgRzZgxQyVLlrSr97Nnz2rXrl3as2ePLly4YPpc9u3bV40bN3aon7Tkz59fs2bNUs2aNe0an5SUpLNnz2rv3r3aunWr9u/fb3dYOjg4WDNmzMj0iw1yMovFogkTJqhQoUJ2jY+NjdWBAwe0fft2bdu2Tfv377crLP3UU09p9uzZatKkieGYLVu22N03AAAAAAAAAAAAACB7ybGB6aCgIM2cOVMVK1Z06bxeXl4aPny4XYEqe3Xq1EmzZs1S0aJFXTbn7erXr6+FCxeqXr16bpnf0z366KOqWrWqw8dlp/ClJ+vYsaOmTp1qd0gnLXny5NFXX32l++67zyXz3e7tt99Wly5dXDrniy++qNGjR8tisbhszhIlSmj27NmqUKGCy+a0dY4ZM2akO6TXv39/+fg4dpOFEydOpOtcmaFChQpp7m5csGBBPfzwwxnUkevUqlVL8+fPV6VKldwyf+PGjbV06VLDQN3AgQPVv39/0znq1aunsWPHury3BQsWmNazQmBakrp162ZaDw8P186dO9Ocx2KxaNSoURo5cqTdF47Zy2KxqE+fPpo0aZLdc/v5+enLL79M13t+WnLnzq3XX39dM2fOVEhIiCQZnic1NVV//PGHw+coWrSofvrpJz300ENO9Xq7Xr16pbk7d3oFBwfr+++/T3M3cmdUqlRJP/zwA3dXyQJKliypKVOmKH/+/C6fu2jRovr22281atQo+fn5KSwsTHnz5rU59sCBA7p06ZLLewAAAAAAAAAAAAAAZL4cG5iW/t1tb+7cuerWrZtLwoLlypXTnDlz9Oyzzzrf3F3uv/9+LVu2TM8//7zLQkPFixfX+++/r5kzZ9q14yBs8/Ly0ueff65ixYo5dFx2Cl96ugYNGujnn3/W448/7tRrQbly5TR37ly3XXzg4+Oj999/Xx988IHdO+waCQkJ0RdffKEhQ4a4NCx9U9GiRbVw4UINGDBAuXLlctm8fn5+6t27txYvXmz3zqO2VK9eXaNGjZKXl/1vgzdu3FBkZGS6z5nR0tplul27dg6HxrOKkiVLasGCBerfv79y587tkjnDwsI0YcIEfffdd7cCq0b69eunt99+2+auxJUrV9bkyZPl5+fnkr5uOnr0qHbv3m1Yf+CBB7LMe3mdOnUUFhZmOmbOnDl2z9ezZ08tXrxYDRo0cLKzfxUvXlzTpk3T0KFDHf5MlS9fPv3444/q1auXS3rx9vZWhw4dtGrVKj333HN3vCY99thjhsfNnj07XefLnz+/pkyZojfffFNBQUHpmkOS/P39NXLkSI0YMSLdc9jDz89PI0eO1OzZs116IVLu3Lk1ePBgLVy4UOXKlXPZvHBOlSpVXLrW8+TJo/79+2vlypV3XCjg5eWlVq1a2TzGarXqhx9+cMn5AQAAAAAAAAAAAABZS44OTEtSQECARo8erXnz5qlly5Z23ZL9blWrVtW4ceO0ZMkS1apVy/VN/n958+bVsGHD9Ouvv+qll15SaGiow3N4eXmpdu3a+vDDD7V69WqX71abU5UoUUJz585Vs2bN7D6GHaazliJFiuiTTz7R3Llz1aJFC4dCdIUKFdKQIUO0aNEit+6qfFOnTp20du1aDRw40OHXgSJFimjQoEFasWKFWrRo4aYO/+Xn56f//ve/WrVqlQYMGKDSpUune67Q0FC99NJLWr16td58803DnSEd0a1bN3311VcOXeyQndZt27ZtTUO7nTp1ysBuXM/X11f9+vXTunXr1Ldv33S9J1osFjVs2FATJkzQL7/8YhpQvVuPHj309ddfKzAw8NZjJUqU0LfffuuS78+7zZ8/37TesWNHl5/TGV27djWtr1q1SleuXLF7vnLlymnGjBn6/vvv1bJly3RdPFapUiWNGzdOq1evVsOGDR0+/iY/Pz+NGDFC8+bNU5s2bdJ14UHhwoX17LPPatWqVfroo49shvQfffRR5cmTx+bxO3bs0L59+xw+r/Tv933v3r21evVq/ec//1HhwoXtPtbHx0dt27bVsmXL3Lrz893q1KmjRYsWacqUKWrWrFm6Lx4MCwvTkCFDbn2Wzq4XjXiykJAQTZs2TRMmTNADDzyQrjkqVKigYcOGacOGDerXr5/8/f3vGWP2b6AffvhB8fHx6To3AAAAAAAAAAAAACDrslitVmtmN5GVXLlyRevXr9fu3bsVHh6uc+fOKTo6WomJifL391eePHlUpEgRVahQQdWqVVPTpk0zbUdHq9WqvXv3aseOHfr77791+vRpnT9/XrGxsUpKSlJAQIACAwMVGhqqypUrq2rVqmrSpIlDwRg47p9//tHKlSu1e/dunTp1SteuXVNiYqLy5MmjoKAgFS9eXJUrV1ajRo3UpEmTzG4XBi5fvqx169Zp165d2r9/vy5fvqxr167JYrEoMDBQJUuW1H333aeHHnpIDz30kMt3k7VXamqqtm/frs2bN+uvv/7SyZMndfXqVcXHx8vf319BQUEqU6bMrV7r1q2bqQGxAwcO6O+//9aBAwd06NAhXb58WTdu3FBMTMytngMCAhQaGqqwsDBVrVpVdevWVdWqVR3aDdoRSUlJWrNmjX7//XcdPHhQ586dU0xMjKR/d5MtUKCAypYtq0qVKqlDhw4qUaKEW/pwtdTUVD388MM2d8WuXLmyFi9enAlduU9qaqr27t2r7du36++//9bJkycVERGhuLg4JScnK3fu3AoMDFSpUqVUrlw51a5dW40aNVKBAgWcOu+ZM2f02muv6cSJE5ozZ06aOyvDNaKjo7V582b9+eefCg8P15kzZxQVFaX4+Hj5+voqf/78yp8/v0qXLq169eqpXr16bttJODIyUlu3btWePXtuvV9ER0frxo0b8vb2vvWaVqpUKVWrVk1169ZVzZo17XpNS0xMlNFHdR8fn3Rd6He35ORk/fHHH9q+fbv27dt367lMSEhQQECAihQpovLly6t+/fpq0aJFmjuwZ4Tr169r27Zttz6vnzlzRleuXFFsbKxSU1OVN29e5cuXT0FBQapQoYJq1KihWrVquXSXamSMo0ePavv27dqzZ4/Cw8N17do1Xbt2TXFxccqVK5fy5Mmj4sWLq0yZMqpZs6YaNGigMmXK2DV3QkKCYc3Pz88td+DwFCnx8dp0f53MbgMAAAAAAACwybdMmMKmz7BZuxr178+R3cFisShPHtt33o2JSTD8eT+ArI21DXimrLa2q1Ys6bZcFO5EYBoAAA+0ZcsWPfvsszZrw4cPN6zBcSkpKbpw4YKKFy+e2a0AAOB2BKYBAAAAAACQlRGYBuBKrG3AM2W1tU1gOuPwLAMA4IGWLFli83FfX1+1b98+g7vxbN7e3oSlAQAAAAAAAAAAAAAAgCyMwDQAAB4mPj5eq1evtllr2rSpChQokMEdAQAAAAAAAAAAAAAAAEDmITANAICHWblypW7cuGGz1q1btwzuBgAAAAAAAAAAAAAAAAAyF4FpAAA8zI8//mjz8WLFiumhhx7K4G4AAAAAAAAAAAAAAAAAIHMRmAYAwIPs3r1bu3fvtll74okn5OXFWz8AAAAAAAAAAAAAAACAnMUnsxsAAACuERMTo5EjR9qs+fn56YknnsjgjgAAAAAAAAAAAADPZ7VaFROTYFgDkD2xtgHPxNrOuQhMAwDgAa5cuaJBgwYpPDzcZr1t27YqWLBgBncFAAAAAAAAAAAA5AwErADPxNoGPBNrO2ciMA0AQDawdetWHT9+XDVq1FDRokUVGBioa9eu6fz581q7dq3mz5+vS5cu2TzWy8tLL7zwQgZ3DAAAAAAAAAAAAAAAAABZA4FpAACygYsXL2rUqFHpOrZTp04qV66caxsCAAAAAAAAAAAAAAAAgGzCK7MbAAAAaStatGi6jsuXL58GDx7s4m4AAAAAAAAAAAAAAAAAIPsgMA0AQDYQGhqaruPeeecdFSxY0MXdAAAAAAAAAAAAAAAAAED2QWAaAIBsICQkRBaLxaFjnn/+ebVp08ZNHQEAAAAAAAAAAAAAAABA9kBgGgCAbMDPz0+FChWye3zv3r01bNgwN3YEAAAAAAAAAAAAAAAAANmDT2Y3AAAA7BMaGqrIyEjTMYULF9brr7+utm3bZlBXAAAAAAAAAAAAAAAAAJC1EZgGACCb+Oijj7Ru3Tpt3rxZJ0+eVGRkpLy8vFSwYEFVrVpVzZs316OPPqrcuXNndqsAAAAAAAAAAAAAAAAAkGUQmAYAIJsoW7asypYtqxdeeCGzWwEAAAAAAAAAAADw/1lkUS5/X5u1hPgkWWXN4I4AuAJrG/BMrO2ci8A0AAAAAAAAAAAAAAAAkF4WycfHy2YpwSKRuwKyKdY24JlY2zmW7a86AAAAAAAAAAAAAAAAAAAAAHgAAtMAAAAAAAAAAAAAAAAAAAAAPBaBaQAAAAAAAAAAAAAAAAAAAAAei8A0AAAAAAAAAAAAAAAAAAAAAI9FYBoAAAAAAAAAAAAAAAAAAACAxyIwDQAAAAAAAAAAAAAAAAAAAMBjEZgGAAAAAAAAAAAAAAAAAAAA4LEITAMAAAAAAAAAAAAAAAAAAADwWASmAQAAAAAAAAAAAAAAAAAAAHgsAtMAAAAAAAAAAAAAAAAAAAAAPBaBaQAAAAAAAAAAAAAAAAAAAAAei8A0AAAAAAAAAAAAAAAAAAAAAI9FYBoAAAAAAAAAAAAAAAAAAACAxyIwDQAAAAAAAAAAAAAAAAAAAMBjEZgGAAAAAAAAAAAAAAAAAAAA4LEITAMAAAAAAAAAAAAAAAAAAADwWASmAQAAAAAAAAAAAAAAAAAAAHgsAtMAAAAAAAAAAAAAAAAAAAAAPBaBaQAAAAAAAAAAAAAAAAAAAAAei8A0AAAAAAAAAAAAAAAAAAAAAI9FYBoAAAAAAAAAAAAAAAAAAACAx/LJ7AYAAAAAAAAAAAAAAACAbMsqpaZYDWsAsinWNuCZWNs5FoFpAAAAAAAAAAAAAAAAIJ2ssio2LiGz2wDgYqxtwDOxtnMur8xuAAAAAAAAAAAAAAAAAAAAAADchcA0AAAAAAAAAAAAAAAAAAAAAI9FYBoAAAAAAAAAAAAAAAAAAACAxyIwDQAAAAAAAAAAAAAAAAAAAMBjEZgGAAAAAAAAAAAAAAAAAAAA4LEITAMAAAAAAAAAAAAAAAAAAADwWASmAQAAAAAAAAAAAAAAAAAAAHgsAtMAAAAAAAAAAAAAAAAAAAAAPJZPZjcAAAAAAAAAAAAAAAAAZGcWg8etGdoFAFdjbQOeibWdMxGYBgAAAAAAAAAAAAAAANLJYrEoT55cNmsxMQmyWolfAdkRaxvwTKztnMsrsxsAAAAAAAAAAAAAAAAAAAAAAHchMA0AAAAAAAAAAAAAAAAAAADAYxGYBgAAAAAAAAAAAAAAAAAAAOCxCEwDAAAAAAAAAAAAAAAAAAAA8FgEpgEAAAAAAAAAAAAAAAAAAAB4LALTAAAAAAAAAAAAAAAAAAAAADwWgWkAAAAAAAAAAAAAAAAAAAAAHovANAAAAAAAAAAAAAAAAAAAAACPRWAaAAAAAAAAAAAAAAAAAAAAgMciMA0AAAAAAAAAAAAAAAAAAADAYxGYBgAAAAAAAAAAAAAAAAAAAOCxCEwDAAAAAAAAAAAAAAAAAAAA8FgEpgEAAAAAAAAAAAAAAAAAAAB4LALTAAAAAAAAAAAAAAAAAAAAADwWgWkAAAAAAAAAAAAAAAAAAAAAHovANAAAAAAAAAAAAAAAAAAAAACPRWAaAAAAAAAAAAAAAAAAAAAAgMciMA0AAAAAAAAAAAAAAAAAAADAYxGYBgAAAAAAAAAAAAAAAAAAAOCxCEwDAAAAAAAAAAAAAAAAAAAA8FgEpgEAAAAAAAAAAAAAAAAAAAB4LALTAAAAAAAAAAAAAAAAAAAAADyWT2Y3AAAAAAAAAAAAAAAAAGRXVqtVcXFJhjUA2RNrG/BMrO2ci8A0AAAAAAAAAAAAAAAA4ISUlJTMbgGAG7C2Ac/E2s6ZvDK7AQAAAAAAAAAAAAAAAAAAAABwFwLTAAAAAAAAAAAAAAAAAAAAADwWgWkAAAAAAAAAAAAAAAAAAAAAHovANAAAAAAAAAAAAAAAAAAAAACPRWAaAAAAAAAAAAAAAAAAAAAAgMfyyewGAAAAAABANmGxyLdMWGZ3AQAAAAAAANjkW7x4ZrcAAACALMpitVqtmd0EAAAAAADI+lKtVl2IvJLZbQAAAAAAAAAOuxoVq9TU1MxuAwAA4A5VK5aUl5dXZreRI/AsAwAAAAAAAAAAAAAAAAAAAPBYPpndAAAAAAAAAAAAAAAAAJBdWST5+tmO4CQlJotbvwPZE2sb8Eys7ZyLwDQAAAAAAAAAAAAAAACQXhaL/IyCV0kpkpXoFZAtsbYBz8TazrG8MrsBAAAAAAAAAAAAAAAAAAAAAHAXAtMAAAAAAAAAAAAAAAAAAAAAPJbtfcUBAAAAAADuZrXqalRsZncBIJ28vCzKndvXZi0uLkmpqdxmEMiOWNuAZ2JtA56JtQ1krtTU1MxuAQAAAJmIwDQAAAAAALAbv1gCsi+r1SKrQf4iJSVVVqMigCyNtQ14JtY24JlY2wAAAACQebwyuwEAAAAAAAAAAAAAAAAAAAAAcBcC0wAAAAAAAAAAAAAAAAAAAAA8FoFpAAAAAAAAAAAAAAAAAAAAAB6LwDQAAAAAAAAAAAAAAAAAAAAAj0VgGgAAAAAAAAAAAAAAAAAAAIDHIjANAAAAAAAAAAAAAAAAAAAAwGMRmAYAAAAAAAAAAAAAAAAAAADgsQhMAwAAAAAAAAAAAAAAAAAAAPBYBKYBAAAAAAAAAAAAAAAAAAAAeCwC0wAAAAAAAAAAAAAAAAAAAAA8FoFpAAAAAAAAAAAAAAAAAAAAAB6LwDQAAAAAAAAAAAAAAAAAAAAAj0VgGgAAAAAAAAAAAAAAAAAAAIDHIjANAAAAAAAAAAAAAAAAAAAAwGMRmAYAAAAAAAAAAAAAAAAAAADgsQhMAwAAAAAAAAAAAAAAAAAAAPBYBKYBAAAAAAAAAAAAAAAAAAAAeCyfzG4AAAAAAAAAQMawWq2Z3QIAN2BtA56JtQ14JtY24LlY34BnYm0Dnom1nTMRmAYAAAAAAAByAKvVqpiYhMxuA4CLsbYBz8TaBjwTaxvwXKxvwDOxtgHPxNrOubwyuwEAAAAAAAAAAAAAAAAAAAAAcBcC0wAAAAAAAAAAAAAAAAAAAAA8FoFpAAAAAAAAAAAAAAAAAAAAAB6LwDQAAAAAAAAAAAAAAAAAAAAAj0VgGgAAAAAAAAAAAAAAAAAAAIDHIjANAAAAAAAAAAAAAAAAAAAAwGMRmAYAAAAAAAAAAAAAAAAAAADgsQhMAwAAAAAAAAAAAAAAAAAAAPBYBKYBAAAAAAAAAAAAAAAAAAAAeCyfzG4AAAAAAAAAgPtZLBblyeNnsxYTkyir1ZrBHQFwBdY24JlY24BnYm0Dnov1DXgm1jbgmVjbOReBaQAAAAAAACDHsGR2AwDcgrUNeCbWNuCZWNuA52J9A56JtQ14JtZ2TuSV2Q0AAAAAAAAAAAAAAAAAAAAAgLsQmAYAAAAAAAAAAAAAAAAAAADgsQhMAwAAAAAAAAAAAAAAAAAAAPBYBKYBAAAAAAAAAAAAAAAAAAAAeCwC0wAAAAAAAAAAAAAAAAAAAAA8FoFpAAAAAAAAAAAAAAAAAAAAAB6LwDQAAAAAAAAAAAAAAAAAAAAAj0VgGgAAAAAAAAAAAAAAAAAAAIDHIjANAAAAAAAAAAAAAAAAAAAAwGMRmAYAAAAAAAAAAAAAAAAAAADgsQhMAwAAAAAAAAAAAAAAAAAAAPBYBKYBAAAAAAAAAAAAAAAAAAAAeCwC0wAAAAAAAAAAAAAAAAAAAAA8FoFpAAAAAAAAAAAAAAAAAAAAAB6LwDQAAAAAAAAAAAAAAAAAAAAAj0VgGgAAAAAAAAAAAAAAAAAAAIDHIjANAAAAAAAAAAAAAAAAAAAAwGMRmAYAAAAAAAAAAAAAAAAAAADgsXwyuwEAAAAAAJB9eHlx7TWQXXl5WWSx2K55e3spNdWasQ0hx0tNTc3sFgAAAAAAAAAAOQSBaQAAAAAAYB+LRfmDAzK7CwBu4OfLjwmR8a5GxRKaBgAAAAAAAABkCLaFAgAAAAAAAAAAAAAAAAAAAOCx2DoGAAAAAAAAAIDsympVQkKyYQ1ANsXaBjwTaxvwXKxvwDOxtgHPxNrOsQhMAwAAAAAAAACQTVklJSUZ/IIHQLbF2gY8E2sb8Fysb8AzsbYBz8Tazrm8MrsBAAAAAAAAAAAAAAAAAAAAAHAXAtMAAAAAAAAAAAAAAAAAAAAAPJZPZjcAAAAAAACyB2tiok48+0xmtwEAyEZ8ixdX8THvZ3YbAAAAAAAAAIAcjsA0AAAAAACwj9WqpOMnMrsLAAAAAAAAAAAAAHCIV2Y3AAAAAAAAAAAAAAAAAAAAAADuQmAaAAAAAAAAAAAAAAAAAAAAgMciMA0AAAAAAAAAAAAAAAAAAADAYxGYBgAAAAAAAAAAAAAAAAAAAOCxfDK7AQAAAAAAAAAAkD4WSd4+3jZrKckpsmZsOwBchLUNeCbWNuC5WN+AZ2JtA56JtZ1zEZgGAAAAAAAAACC7sljk7+9rsxQTkypZ+RUPkC2xtgHPxNoGPBfrG/BMrG3AM7G2cyyvzG4AAAAAAAAAAAAAAAAAAAAAANyFwDQAAAAAAAAAAAAAAAAAAAAAj0VgGgAAAAAAAAAAAAAAAAAAAIDHIjANAAAAAAAAAAAAAAAAAAAAwGMRmAYAAAAAAAAAAAAAAAAAAADgsQhMAwAAAAAAAAAAAAAAAAAAAPBYBKYBAAAAAAAAAAAAAAAAAAAAeCwC0wAAAAAAAAAAAAAAAAAAAAA8FoFpAAAAAAAAAAAAAAAAAAAAAB6LwDQAAAAAAAAAAAAAAAAAAAAAj0VgGgAAAAAAAAAAAAAAAAAAAIDHIjANAAAAAAAAAAAAAAAAAAAAwGMRmAYAAAAAAAAAAAAAAAAAAADgsQhMAwAAAAAAAAAAAAAAAAAAAPBYBKYBAAAAAAAAAAAAAAAAAAAAeCwC0wAAAAAAAAAAAAAAAAAAAAA8FoFpAAAAAAAAAAAAAAAAAAAAAB6LwDQAAAAAAAAAAAAAAAAAAAAAj0VgGgAAAAAAAAAAAAAAAAAAAIDHIjANAAAAAAAAAAAAAAAAAAAAwGMRmAYAAAAAAAAAAAAAAAAAAADgsQhMAwAAAAAAAAAAAAAAAAAAAPBYPpndAAAAAAAAAAAASB+r1aobN+Izuw0ALsbaBjwTaxvwXKxvwDOxtgHPxNrOudhhGgAAAAAAAAAAAAAAAAAAAIDHIjANAAAAAAAAAAAAAAAAAAAAwGMRmAYAAAAAAAAAAAAAAAAAAADgsQhMAwAAAAAAAAAAAAAAAAAAAPBYBKYBAAAAAAAAAAAAAAAAAAAAeCwC0wAAAAAAAAAAAAAAAAAAAAA8FoFpAAAAAAAAAAAAAAAAAAAAAB6LwDQAAAAAAAAAAAAAAAAAAAAAj0VgGgAAAAAAAAAAAAAAAAAAAIDH8snsBgAAAAAAAAAAQPpYLBblzu1nsxYXlyir1ZrBHQFwBdY24JlY24DnYn0Dnom1DXgm1nbORWAaAAAAAAAAAIBszMvLktktAHAD1jbgmVjbgOdifQOeibUNeCbWds7kldkNAAAAAAAAAAAAAAAAAAAAAIC7EJgGAAAAAAAAAAAAAAAAAAAA4LEITAMAAAAAAAAAAAAAAAAAAADwWASmAQAAAAAAAAAAAAAAAAAAAHgsAtMAAAAAAAAAAAAAAAAAAAAAPBaBaQAAAAAAAAAAAAAAAAAAAAAei8A0AAAAAAAAAAAAAAAAAAAAAI9FYBoAAAAAAAAAAAAAAAAAAACAxyIwDQAAAAAAAAAAAAAAAAAAAMBjEZgGAAAAAAAAAAAAAAAAAAAA4LEITAMAAAAA8P/Yu+8wqcqzccDPLuxSli6IXbBhjVHEiLEnJrYooqIm9pbEqIktmvaZYuIXNbFhNGJU7PhJVGKwk6gYlRhBNIJYUSyIdHYXdtmd3x/+TFRmli0zO3PO3vd1fdeVb54z7/uw7nPO+5559gwAAAAAAAAAqaVhGgAAAAAAAAAAAABILQ3TAAAAAAAAAAAAAEBqaZgGAAAAAAAAAAAAAFJLwzQAAAAAAAAAAAAAkFoapgEAAAAAAAAAAACA1NIwDQAAAAAAAAAAAACkloZpAAAAAAAAAAAAACC1NEwDAAAAAAAAAAAAAKmlYRoAAAAAAAAAAAAASC0N0wAAAAAAAAAAAABAanUudgIAAAAAAEArZTJRX9+QMwYklNqGdFLbkF7qG9JJbUM6qe0OS8M0AAAAAAAkVCYiVqyoL3YaQJ6pbUgntQ3ppb4hndQ2pJPa7rjKi50AAAAAAAAAAAAAAEChaJgGAAAAAAAAAAAAAFJLwzQAAAAAAAAAAAAAkFoapgEAAAAAAAAAAACA1NIwDQAAAAAAAAAAAACkloZpAAAAAAAAAAAAACC1NEwDAAAAAAAAAAAAAKmlYRoAAAAAAAAAAAAASK3OxU4AAAAAAABovfLy7M9GaWxsbOdMgHxS25BOahvSS31DOqltSCe13TFpmAYAAAAAgIQqKyuL7t0rs8aqq1dEJpNp54yAfFDbkE5qG9JLfUM6qW1IJ7XdcWVvkwcAAAAAAAAAAAAASAFPmAYAAAAAgGa647abYvxdt6/y+s8vvCS23mbbImT0WfM/+ihOOu5bUVtb+5/XDjviqDj8yGOKmBUAAAAAQHF5wjQAAAAAADTDjJdfinvuvrPYaTTp+uv+8JlmaQAAAAAANEwDAAAAAMBqVVdXx1WX/TYaGxuLnUpOf5v0aPztsUeLnQYAAAAAQMnRMA0AAAAAAKtx/R+vig8/nFvsNHJ6e/ZbcdVllxY7DQAAAACAkqRhGgAAAAAAmjD5ib/Fk49PKnYaOX00b1789Pxzo6amptipAAAAAACUJA3TAAAAAACQw7wP58Z1115Z7DRyWrRwYfzk/HNK+unXAAAAAADF1rnYCQAAQCGcf/75cc8992SNrbvuujFpUuk+HS4prrrqqhg9enTW2EUXXRQjR45s54wAACC/Ghsb48rLfhs11dXFTiWrj+Z9GL+84Px47905xU4FAAAAAKCkaZgGAAAAAIAs7rn7zpjx8kvFTiOrt958Pf731xfER/M+LHYqAAAAAAAlr7zYCQAAAFB4s2bNiqOOOqrYaQAAJMZrr74Sd915S7HTyOrpp56In5z3A83SAAAAAADN5AnTAAAAKVZdXR2jR4+Om2++OVauXFnsdAAAEmH58tq44vf/Gw0NDcVO5TNWrFgeN994XTz0wP3FTgUAAAAAIFE0TAMAAKTUgw8+GBdddFF88MEHxU4FACBRbhxzTbz/3rurvN61a9dYvnx5ETKKmDnj3/GHK38X7703pyjzAwAAAAAkmYZpAACAlHnrrbfiV7/6VUyePLnYqQAAJM4zT0+Oxx59cJXXe/bsFd8YcUjcfsuN7ZrPokUL49ax18fjf3s0MplMu84NAAAAAJAWGqYBAABS5qSTTop33nmn2GkAACTOgvnz49qrL8sa+/b3fhC1NTXtlkv1smVx/4Q/x1//8ueoWc283auq4uRvnxpX/P6SdsoOAAAAACBZNEwDAACkTGNjY7FTAABInEwmE6OvuDiWLV26SmzPvb4WOw3fJf722MPtksuUZ56K0VdeGjXV1as9dr31N4z/+cWvorJLl3bIDAAAAAAgmTRMAwAAAADQ4f3lvvEx/YWpq7y+5poD44STT23XXN588/VmNUvv/fX947gTvx1rrNEnPvjg/XbIDAAAAAAgmTRMAwAAAADQob315utx+y03rvJ6eXl5nH7medGte/ciZJXbWmuvE6d854z4whe3j7KysmKnAwAAAABQ8jRMAwAAAADQYa1YsSIu/93/xsqV9avERow8PLbYcusiZJVd165d46CRo2LEyFFRUVFZ7HQAAAAAABJDwzQAAAAAAB3WLTeNiTnvzF7l9Y023iRGHXl0ETJaVefOnWPPr3wtRh1xdPTtt0ax0wEAAAAASBwN0wAAAAAAdEjPPzclHpw4YZXXKyu7xBlnnh+dOxf3FnpFRUXstsdXY+ShR8TAtdYuai4AAAAAAEmmYRoAAAAAgA5n8aKFcfWVl2aNHX3cSbHe+hu0c0b/1W+N/nH4kcfEV7++X/Tt269oeQAAAAAApIWGaQAAAAAAOpyrr/p9LF68aJXXv7jdDrHPfge2f0KfsvfX9ivq/AAAAAAAaaNhGgAACqS2tjaee+65mDVrVsyePTuWLFkStbW1UVlZGb169Yr1118/hgwZEjvssEP07NmzXXOrqamJv//97zF16tR48cUX44MPPojFixdHfX19VFVVxcCBA2PIkCHx5S9/Ofbaa6/o1atXu+aXVHPnzo1//etfMX369HjppZdi3rx5sWTJkli6dGmUlZVFt27dok+fPrH22mvHhhtuGF/4whdi2LBhseGGGxY79byaPn163HXXXfHPf/4z3n///ejUqVOsscYasdVWW8VOO+0U+++/v98pAKCoHvjrhHj+uWdXeb1nz17xvTPOjrKysiJk1TqZTCaqq1dEbU1dsVMB8uiT2s4VA5JJbUN6qW9IJ7UN6aS2Oy4N0wAAsBpHH310TJkyZZXXTzjhhDjvvPNWef2JJ56IO+64IyZPnhx1datvWujUqVMMHz48DjnkkNhnn32ivLw8L3ln89Zbb8V1110XDzzwQNTU1GQ9ZtGiRbFo0aJ45ZVXYsKECdG9e/c45JBD4tRTT41+/fL/deB77bVXvPvuu1ljjz32WKy33np5mef888+Pe+65J2vsoosuipEjR7Zq3JUrV8b9998fd911Vzz//PNNbqLr6upi8eLFMXv27HjmmWdi3LhxERGx6aabxoEHHhiHH3549O7du0Xzn3jiiau89tFHH7Xo+E/86U9/yvr6s88+G8ccc0zW2PPPPx9VVVUR8fEfCfz85z+Pe++9d5Xjampq4p133okHH3ww/vd//zcOOuigOO200+Lmm2+OMWPGZB27T58+MXny5KioqMiZc2s9+eSTcdJJJ2WNfeUrX4k//OEPeZ8TACgN77w9O265Kfv649vf+0H07bdGO2fUdplMxoc5kELqGtJJbUN6qW9IJ7UN6aS2OyYN0wAAkCcvv/xy/PKXv4ypU6e26H0NDQ0xefLkmDx5clx55ZXxs5/9LL785S/nNbfq6uq4/PLL44477oj6+voWvbempiZuueWW+Mtf/hI/+9nP4oADDshrbkn21FNPxc9//vN4++232zTOq6++Gr/73e/immuuiZNPPjlOOumkqKysbNZ7J0+e3KK5Wnp8cy1fvjyOP/74Zv3+L1++PMaNGxePPvpojB07NmfD9KJFi+LJJ5+MvfbaK9/pZm3q/kRrm+cBgNJXX18fV/z+oqirW/UJMnvu9bXYafguRcgKAAAAAIBCK9yj6wAAoAO55ZZbYtSoUS1ulv68N998M0444YS4+OKL8/ZXra+//noceuihcfPNN7e4WfrTFi1aFGeffXb87//+b17ySrrbbrstTjrppDY3S39aTU1NXHHFFTFq1Kh477338jZue/jhD3/Y4t//3XffPTbddNPYbrvtch4zYcKEtqa2imXLlsVjjz2WNda3b9/Yfffd8z4nAFAabr/1xnjrzTdWeX3NNQfGCSefWoSMAAAAAABoD54wDQAAbXTppZfmfEJua/3pT3+Kurq6+OlPf9qmcaZNmxYnnHBCVFdX5ymziBtvvDFWrlwZvXv3ztuYSXPttdfGZZddVrDxZ8yYEd/85jdj3LhxMXDgwILNky933HFHPPTQQy1+36GHHhoRHz/ROVez9d/+9rdYtmxZ9OjRo005ftrDDz8ctbW1WWMHHHBAVFRU5G0uAKB0TH9hatx/3/hVXi8vL4/TzzwvunXvXoSsAAAAAABoD54wDQAAbfDHP/4x783Sn7jlllti0qRJrX7/K6+8EqecckqzmqUrKipivfXWix122CG22WabGDBgQJSVlTWZ21//+tdW55ZkzzzzTFx++eXNOnbAgAGx1VZbxbBhw2L48OGx9dZbx4ABA5r13vfffz++//3v5+1J44XywQcfxMUXX9zi9w0ePDiGDh0aERH77bdfdO3aNetxy5cvb1UzdlPuvffenLERI0bkdS4AoDQsXbokRl9xSda11UEjR8UWW25dhKwAAAAAAGgvnjANAACt9Oyzz8aMGTOyxvr37x/77LNP7LzzzrHppptGv379orKyMhYuXBgzZ86MSZMmxYQJE6KmpqbJOS655JLYbbfdonPnli3da2pq4vTTT4/Fixc3edzQoUPj8MMPj69+9atRVVX1mdjcuXPj/vvvjzvvvDPefvvtVd775ptvtiinNFi2bFn86Ec/arKJec8994yDDz44dt555+jZs2fWY+bOnRsPPfRQ3HrrrTF79uycY02dOjX+/Oc/xyGHHNLm3AvloosuWu3vcTaf/jf16NEj9t577/jLX/6S9dgJEybk7Wfw/vvvx5QpU7LGNttss9h6a81SAJBG1159eSyY/9Eqrw/eaJM4/MhjipARAAAAAADtScM0AAC00r///e9VXuvZs2d8//vfj1GjRkWXLl1WiQ8cODAGDhwYu+++e5xxxhnxi1/8osmn577xxhtx3333tbhZ9JJLLmmyEbdHjx5x3nnnxahRo3IeM3DgwDjxxBPjW9/6VlxxxRUxduzYaGhoaFEeaXPHHXfEe++9lzVWVVUVl112Wey+++6rHWfgwIFxzDHHxBFHHBGXXnppjB07NuexY8aMiZEjR+Z84vcrr7yyymt77bVXvPvuu80+vi2efPLJVV7bbrvt4qijjophw4ZFv379orq6Ol577bV48skn4957742PPvpolSc5H3LIITkbpqdMmRJz586NgQMHtjnfCRMm5Gx493RpAEinxx55IJ59evIqr1dWdonvn3V+i/84EQAAAACA5CkvdgIAAJAW22yzTdxzzz1x9NFHZ22W/rw11lgjrrzyyjjuuOOaPO7BBx9sUR6zZs2KO+64I2e8Z8+ecdNNNzXZLP1pXbt2jfPOOy8uvvji6NSpU4tySZs///nPWV8vKyuL0aNHN6tZ+tMqKyvjxz/+cZx44ok5j3nzzTdj6tSpLRq3WDp16hQ/+9nP4s4774wDDjggBg4cGBUVFdGnT5/YYYcd4swzz4xHHnkkrrnmmhgwYMBn3rvTTjvFuuuum3XcxsbGnM3ULXXfffflzP0b3/hGXuYAAErH+++/Gzdef03W2NHHnRTrrb9BO2cEAAAAAEAxaJgGAIA82HrrrWPs2LGx/vrrt/i95513Xmy//fY5488880xUV1c3e7xrr7025xN0Kysr409/+lNss802Lc7zgAMOiIsuuqjF70uLDz74IN54442ssT322CN23nnnVo991llnxeabb54zPmnSpFaP3Z4uvPDCOOqoo5o8prKyMnbbbbdVXi8rK4uDDjoo5/vy0TA9ffr0eP3117PGvvzlL8eaa67Z5jkAgNLR0NAQV/zuf2P58uWrxL643Q6xz34HFiErAAAAAACKwXcNAgBAG1VWVsbvf//7qKqqatX7y8vL44wzzsj5pOm6urqYOnVq7LLLLqsd6913340HHnggZ/zMM8+MbbfdtlV5RkQcdNBBMXXq1CafYJ1Ws2bNyhkbPnx4m8bu3LlznHjiiXHuuedmjf/rX/9q0/jtYe+9946RI0e2aYyRI0fGNddck7Xhf+bMmfHqq6/Gpptu2urxJ0yYkDN28MEHt3rcfPniF79Y7BQiIuLpp5+Obt26FTsNADqATp3Koq3P9GhsbMwZu+uOm+O1V19Z5fWePXvFaT84t1XfnlJWVtbi93xaeXn+n2FSVlYWXSo7R9euFc07PsqirLxt/46mNPXf5NMK8bP4RKYxE5nI/kekn1YWEWUFzKO5P4uysrI2/27lkslkcv5B7ecV8r+Jn8Wn8mhsbMZvZ0RZWXl0y1HXK+pWNvvfkiOLaGwshZ+FWv1Eqfx++ll8Ko9m12rLfhafXLezWbW2S6VWm/mziNKo1fLysv+fTf419/ezVH4WHaFWS+lnURZl0bVb9mv38tr6yESmRGq1VPYDBaxVa4z/UKv/1dqfRcuu3c3II3G1aj/wnzxK8Pcz3zrSz2J1td3Y0FAStUr+aZgGAIA2GjlyZGy44YZtGuNLX/pS9O3bNxYuXJg1/vbbbzdrnL/+9a85N7Prr79+HH300a3O8RNnnXVWPPDAA7Fo0aI2j5UkixcvzhlraGho8/hf+cpXolOnTv8Zq7y8PNZee+1Yf/31Y8iQIW0ev9BOO+20No+x/vrrx7Bhw2LKlClZ4/fdd1+cc845rRq7vr4+/vrXv2aN9erVK77yla+0atx8qq2tLXYKERFtbLwAgObr1bPtf6CzaHFt1rXYjJdfinvGj8v6nrN/eF5svFHLvxkmIqKqe2Wr3hfx8Qd8fft0b/X7V6dzRfMawLt2q4ju3Vr/72hKYyYTCxc279txevfuFuUF+nCtprYuamvrVntcRWXn6Nmja0FyiIhYsGBZsz5c69mza1R0bnkDf3MsX1Ef1dUrVntcp06dok/vwv3R3KLFNdHQsPoPXquqKqNLZfOa/1uqfuXKWLJk1SfOf15ZWVlBa3XJ0uVRX79ytcd161aRs2G6W45mrOZqaGyMRYtqmnVsnz7doqxAzUzVNXWxfPnqa7WyS0X0qOpSkBwiIuYvWNas43r16hqdW/HHNs1Ru7w+ampWX6udO3eK3r0KV6sLF9U0q0miqqpLzuaCtqqrXxlLl5ZCrdZGff3q7/d061rZ5pr8z1ifG6cltVrIn0V1zYpYvrx+tcd16VoRVd1LoVa7RacCNRLV1tZHTW0zarWiU17WurksWFjdrPs3PXp0icqKwtTqirqVsWzZ6mu1vLy8oL+fi5fUxsqVzajVbpU5r6tttbKhIRYvro0oi+jUKcfvXllEZApbq8uqV8SKFc2t1cLsBzKRiQULmrcfKGyt1kVNM/YDnSs6R6+eBdwPNLNWe/bsEhWdC1Wr9bFsWXP2A+XRp3fhfj9z7d0/r3v3yujapVD7gYZYsmT19+BbsndvzRpg6bLlUVe3+v2Avft/2bv/l737fxVyP9CtW0XL9u75qNUC1RmrKtyfHAAAQAdx2GGHtXmM8vLy2HrrrXPGFyxY0Kxx7r///pyxo446Kioq2r557dWrVxxxxBFtHidpmnoC4bPPPtvm8auqquKiiy6K6667Lh588MF44YUXYtKkSTF27Nj48Y9/3ObxC2mTTTaJzTffPC9jNfWU6vvvv7/VzbxPPPFEzjrad999o0uXwn2gBwC0r+rq6rjyst9mbfj6+j77xe577FmErAAAAAAAKCYN0wAA0AYDBgxostG5JTbaaKOcsWXLVv8Elblz58Yrr6z6leMRH/+V7QEHHNDq3D4vH03iSbPmmmvmjP3973+PRx99tM1zHHTQQbH77rvH4MGDo7KyME8OKISdd945b2N9/etfj+7ds/9F+Pvvv5/z6dOrc9999+WMHXzwwa0aEwAoTWOuvTLmfTh3ldfXWnvtOP0HZxYhIwAAAAAAiq0w3+kAAAAdxHbbbZe3sdZYY42cseXLV//VQ//6179yxrbaaqvo379/q/LKZr311ovNN988Zs6cmbcxS93mm28enTp1yvm1cT/4wQ/ivPPOiyOPPDI6F+jr80rV9ttvn7exunfvHvvss0/8+c9/zhqfMGFCfOlLX2rRmEuWLIm//e1vWWODBg3Kax0DAMU3+Yns1/0P3n8/Dthn74LN+/Ofnpsztsdee8fp388dBwAAAACgsDxhGgAA2mDjjTfO21g9evTIGVu5cuVq3//888/njBWiIXSHHXbI+5ilrEePHrHjjjvmjNfX18eFF14Y++67b4wZMybeeOONdsyuuDbffPO8jnfIIYfkjD300ENRV1fXovEmTpyY8z0jRoxo0VgAAAAAAAAAJI+GaQAAaIN11lknb2NVVlbmjOV6qvGnNdWgO2TIkFbl1JRtttkm72OWum9961urPebtt9+OSy+9NPbdd9/Ye++941e/+lU8/vjjUVtb2w4Ztr9OnTrFBhtskNcxd9hhh9hwww2zxpYuXRqTJk1q0Xj33Xdf1tfLy8s1TAMAAAAAAAB0AB3re6IBACDP+vXrl7exOnXqlDOWyWRW+/533nknZyzfDa0REYMGDcr7mKVu7733jqFDh8a//vWvZh3/9ttvx6233hq33nprVFRUxPbbbx+77LJL7LrrrrH55ptHWVlZgTMuvP79+zf5u9taBx98cFx++eVZYxMmTIh99tmnWeO88847OZ++/qUvfSnWXnvt1qaYd926dSt2ChERqfi9BCAZliytjYaG1a9zm9LY2JinbAovExELF9Xkfdzy8rLo1q0iGhub97NcXlsfK1as/htsCm3x4sL9QWGmmT+L+rqVBflv8p88mnnc0qXLC7YGa85eMuLjP9It5M+iubVaXV0XNTX1BcmhuT+LTCZT2N+LZv4sli+vj06dsv9e1NbWN7vmc2TR7CMXLSp+rdatqI+F9av/Q/JCW7Kk+LW6cmWp1OqKqKlp2bc/NVfSarV2eV0sX9H889Yn1+2sY61S282v1VL4WaxYXh91daVQq7URUeRarS9srTY3j2XLVkRZWXFrtbGxsSTOW7W1dbF8eXHXGBGlVKvF3w8UtFabucZYWV/g/UAzfzeWLi1+rTY0lEat1tTURW1tkfcD8dlabdm1uxnjN3c/YO/+H/bu/2Xv/tnj2vKzWF1tN6xs3rq2trY+luehVtfq3zfC53PtQsM0AAC0QdeuXYudQkR8vCl87733csb79++f9znz+XTtJLnkkkvi0EMPjQULFrToffX19fHss8/Gs88+G7/73e9iwIABsdtuu8Vee+0VO++8c3Tv3r1AGRdWPv9o4NNGjBgRV155ZdabM0888UQsXrw4evfuvdpx7r333ibnKCXTpk0rdgoA0K4aGjKJanjOh0L8ezOZsmhBj0ZkItPsDyULqRT+22ei+R9WFzSPTKZFjTaFUhL/Tfws/uPjn0X2WENDY7v9nEriZxFq9dNK4r+Jn8V/tPRn0dR1uy21XRI/iyiNWv24ca24v5+l8rNQq//lZ/FfpbMfUKv/ycPv53+U4s+iUNfu1SmdWi2B34tQq59WEv9NUvCzWG1tN3ecEqlVmq+82AkAAECSVVRk/8vT9rZ8+fJYuTL3X6/26dMn73P27ds372Mmwbrrrhtjx46NgQMHtmmcefPmxfjx4+N73/teDB8+PE4//fR44IEHoq6uME+SKJQuXboUZNy11147hg8fnjVWX18fDzzwQLPGmTBhQtbXu3fvHl/72tdanR8AAAAAAAAAyeEJ0wAAkAK1tU1/JVYhmlorKiqia9eusXz58ryPXeo222yzuPfee+PnP/95PPTQQ20eb/ny5fHwww/Hww8/HH369InDDjssTjzxxEQ0pVdWVhZs7JEjR8ZTTz2VNTZhwoQ44ogjmnz/v/71r3j77bezxvbZZ5/EPtUbAGja3fc9XLCx//bYw3H1lZdmjf38wkti6222LdjcAAAAAAC0nidMAwBACqxYsaLJeKdOnQoyb6k8YbsY+vXrF1deeWXceeedsffee0fnzvn5e9RFixbFmDFjYu+994577703L2Mm1d577x29evXKGnv++edjzpw5Tb7/vvvuyxk7+OCD25QbAAAAAAAAAMmhYRoAAFJgdU+QXt0TqFsrk8kUZNwk2W677WL06NHxxBNPxE9/+tMYNmxYXhrUly5dGuedd15cemn2Jxh2BF26dIl99903ayyTycRf/vKXnO+tq6uLBx54IGts3XXXjWHDhuUlRwAAAAAAAABKn4ZpAABIge7duzcZX7p0ad7nbGxsjOrq6ryPWyiNjY0FHX+NNdaIo48+Om699daYPHly/Pa3v40DDjgg+vbt26Zxx4wZEzfddFN+kkygQw45JGesqYbpSZMmxZIlS7LGRowYEWVlZW3ODQAAAAAAAIBkyM93RgMAAEXVtWvX6Ny5c6xcuTJrfNmyZXmfs7q6uuBPmM7n+CtWrMjbWKvTr1+/GDFiRIwYMSIymUzMmDEjnn766XjmmWfiueeei5qamhaNd+mll8Zuu+0WG220UYEyLl3bbrttbLzxxvH666+vEnv99dfjpZdeiq233nqV2H333Zd1vLKyshgxYkS+0wQAAAAAAACghHnCNAAApMS6666bMzZv3ry8z1eIp1Z/XlIbpj+trKwsttxyyzjxxBNjzJgxMWXKlLj11lvj5JNPjsGDBzdrjPr6+rjqqqsKnGnpGjlyZM7YX//611VeW7JkSTz55JNZjx86dGhssMEGecsNAAAAAAAAgNKnYRoAAFJiww03zBmbMWNG3ufL9sTffGtoaMjbWAsWLMjbWG1RUVERw4YNi3POOScefPDBuPfee+OII46IioqKJt/36KOPFuRJ4Ulw0EEHRadOnbLGHnrooVVee/TRR6O+vj7r8Z4uDQAAAAAAANDxaJgGAICU2GSTTXLGXn755bzPl68m7PLy3NuS5cuX52WOiMI8ZTsftthii/jFL34R48aNiwEDBuQ8rq6uLqZPn96OmZWOAQMGxK677po19u6778a0adM+89qDDz6Y9diuXbvGvvvum+/0AAAAAAAAAChxGqYBACAlhg0bljP2wgsvRCaTyet8//73v/MyTq4nB0dE1NTU5GWO6urq+OCDD/Iy1icaGhrirbfeirlz5+ZlvK222iouvfTSJo957bXX8jJXEo0cOTJnbOLEif/530uWLIl//OMfWY/76le/Gj169Mh7bgAAAAAAAACUNg3TAACQEjvuuGPO5uO5c+fGM888k7e5amtr48knn8zLWN26dcsZW7RoUV7mmDFjRjQ2Nrb6/e+9917cd999cdlll8UZZ5wRBxxwQGy77bbx9a9/PcaOHZuXHCMidtpppxgyZEjO+OLFi/M2V9Lsueee0adPn6yxhx566D//+7HHHov6+vqsxx188MGFSA0AAAAAAACAEqdhGgAAUqJHjx5NPmX67rvvzttcDz30UFRXV+dlrJ49e+aM5evpzY8//nib3j9t2rT44Q9/GNdee2089NBD8eqrr/6nKXfatGl5yPC/Ntpoo5yx8vKOu4WrrKyMb3zjG1ljH3zwQcycOTMicv+3HjhwYOy8884Fyw8AAAAAAACA0tVxP20HAIAUOvTQQ3PGHn744XjjjTfaPEdjY2PceuutbR7nE/369csZ+6QJti3q6+vjr3/9a5vG2HHHHXPGnn/++ZgzZ06bxv+0phrR+/bt26wxmmqsXrlyZYtzKhUjR47MGXviiSeisbExnn766azxgw46qEM3nAMAAAAAAAB0ZD4tBgCAFPna174Wffr0yRqrq6uLn/zkJ9HY2NimOW655ZZ48cUX2zTGp2244YY5Y5MmTWpzg+9dd90V7777bpvG6N+/f2y88cZZY5lMJm6++eY2jf+Jurq6mD59es74Flts0axxOnXqlDOWryeDF8OWW24Zm2++edbY448/Hi+++GIsWrQoa3zEiBGFSwwAAAAAAACAkta52AkAAAD506VLlzjllFPi4osvzhp//vnnY/To0XHGGWe0avxZs2bF5Zdf3oYMVzV06NCcsXnz5sX48ePj8MMPb9XYr776alxyySWtTe0zDjzwwLjsssuyxm677bY46KCDYquttmrTHOPHj8/Z8NuzZ89mj9+1a9ecsffeey969+7dmvRKwsiRI+M3v/nNKq9PmzYtJk6cmPU9X/jCF3I2vAMAtMSeX/la7PmVrxU7jc/KRDQ0NMaAAQPjrw///TOh5bX1kYlMcfIC2ub/13auGJBQahvSS31DOqltSCe13WF5wjQAAKTM0UcfHeuss07O+NVXXx1XX311i8edOXNmHHvssVFTU9OW9Fax0047Rbdu3XLGL7nkknjrrbdaPO7MmTPjuOOOi9ra2jZk91+jRo2KLl26ZI2tXLkyvvvd78Y777zT6vFnzJgRl156ac74N77xjaisrGzWWD169MgZGz9+fItzKyXf+MY3oqKiYpXXV65cGbfffnvW9xx88MGFTgsAoGgykYna2rqs/6dZGpJLbUM6qW1IL/UN6aS2IZ3UdselYRoAAFKmsrIyfvGLX0RZWVnOY6688so455xzYuHChc0a8957741jjjkmFixYkK80/6NLly6xyy675IwvXbo0jjrqqHjxxRebNV59fX3cdNNNMWrUqPjoo4/ylWb069cvRo4cmTM+d+7cOOKII+KRRx5p8diTJk2K4447LpYtW5Y1XllZGSeccEKLcs3llltuiV/96lfx6quvxvLly6Ouri4+/PDDmDZtWmQypX8DoF+/frHHHntkjdXV1a3yWmVlZey///4FzgoAAAAAAACAUta52AkAAAD5t9tuu8Xxxx8fN9xwQ85j/vKXv8RTTz0V3/rWt+LAAw+MDTbY4DPxmpqamDRpUowbNy6mTJmyyvvLysry1mD77W9/Ox599NGc482bNy8OP/zwOPTQQ+PII4+MLbbYYpVj5syZEw8++GDcfvvt8e67764SX3fddWPZsmWxePHiVud51llnxaRJk2Lu3LlZ4x999FGcdtppsd1228WoUaNi5513jrXWWivrsfPnz49nnnkmxo8fH0899VST85544omx/vrrNzvPpp4wHhFx6623xq233rrK63//+99j7bXXbvY8xTJy5MhmN6bvueee0bt37wJnBAAAAAAAAEAp0zANAAApdfbZZ8fs2bPjsccey3nMggUL4qqrroqrrroqBgwYEGuttVZ07do15s6dG++//37U19fnfO+xxx4bN910U15y3WabbWL//feP+++/P+cxDQ0NMW7cuBg3blz06dMnNthgg6iqqora2tqYM2dOk0+T7tq1a1x11VXx3e9+t00N07169YoLL7wwTjnllCabxadOnRpTp06NiIj+/fvHmmuuGT169IiIiOrq6pg3b158+OGHzZpz2LBhcdppp7Uoz80226xFx3/izTffTETD9G677Rb9+/dv1hPEDz744HbICAAAAAAAAIBSVl7sBAAAgMLo3LlzXH755bHHHns06/h58+bFiy++GP/85z/j7bffbrJZeqeddoozzjgjT5l+7Pzzz292s+6iRYti+vTp8fTTT8e0adOabJzt0qVLXH311bHVVlvlJc/ddtstfv3rX0d5efO2Ux999FG8/PLLMWXKlJgyZUr8+9//bnaz9Be+8IUYPXp0dO7csr913WWXXVr8noiPG6aToHPnznHggQeu9rj+/fvHrrvu2g4ZAQAAAAAAAFDKNEwDAECKVVZWxh/+8Ic45ZRToqysLC9jbr/99nH11Ve3qiG3KQMGDIibbropNtxww7yN2a9fv7j++utjl112yduYERGHHHJI/Pa3v42uXbvmddxP23fffePGG2+MPn36tPi9AwcOjG9961stfl9SGqYjIkaOHLnaY77xjW/k/fcUAAAAAAAAgOTRMA0AACnXqVOnOPvss+P666+PwYMHt2msww47LMaOHRs9evTIU3afNWjQoLj77rvjkEMOaXOD92677Rb33HNP7LjjjnnK7rMOPPDAuP/++/PejL3eeuvF73//+7j88svb9HM+55xzYuedd27Re5LUML3pppvGNtts0+QxI0aMaJ9kAAAAAAAAAChpGqYBAKCD2GWXXeL++++PCy64IDbbbLMWvXf77bePsWPHxoUXXhiVlZUFyvBjvXr1it/85jdx7733xv7779/i+YYNGxZ//OMfY8yYMbHWWmsVKMuPrb/++vGnP/0pxo4dGyNGjIju3bu3apyysrLYYYcd4qKLLooHH3ww9t9//zbnVllZGX/84x/jxBNPjIqKima9J0kN0xFNP2V6iy22iM0337wdswEAAAAAAACgVJVlMplMsZMAAADa34svvhiTJ0+OF154IV5//fVYtGhRVFdXR5cuXaJv376x0UYbxfbbbx977bVXURtPFy1aFI8//ng8++yz8eqrr8acOXNi6dKlkclkoqqqKgYMGBAbb7xxbL/99rHHHnvEoEGDipZrTU1NTJ06NV5++eWYOXNmvPnmm7FkyZJYtmxZLFu2LDKZTHTr1i169eoV66+/fgwePDi23377+NKXvhQDBw4sWF5z586N+++/P6ZMmRJvvvlmzJs3L1asWBFdunSJ3r17x5prrhlDhgyJLbbYIr75zW8WLI98e/zxx+OUU07JGvvRj34Uxx13XPsm1AE0LF8ek7fbodhpAJAgFYMHxaCbxmaNLVxUE42Nje2cEQAAAABA6dhqs/WjvNyzj9uDhmkAAAAS6Yc//GHcd999q7xeUVERTzzxRPTr168IWaWbhmkAWkrDdPsoi7Ksr2fC7X9IMrUN6aS2Ib3UN6ST2oZ0KqXa1jDdfjoXOwEAAABoqdra2njkkUeyxnbbbTfN0gBAh1FWVhZVVV2yxqqrV4RnpkAyqW1IJ7UN6aW+IZ3UNqST2u64tKUDAACQOI888kjU1NRkjR1yyCHtnA0AAAAAAAAApUzDNAAAAIlz9913Z319wIABsfvuu7dzNgAAAAAAAACUMg3TAAAAJMqbb74ZU6ZMyRo75JBDonPnzu2cEQAAAAAAAAClTMM0AAAAiXLjjTdGJpNZ5fXy8vI4/PDDi5ARAAAAAAAAAKVMwzQAAACJ8fTTT8fdd9+dNbbXXnvFOuus084ZAQAAAAAAAFDqNEwDAACQCP/4xz/i+9//fjQ0NGSNH3fcce2bEAAAAAAAAACJ0LnYCQAAAEBExM033xwDBw6MzTffPNZYY43o3LlzfPTRRzFr1qy4//7744EHHojGxsas791uu+1i2LBh7ZwxAAAAAAAAAEmgYRoAAICS8Le//S3+8Y9/tOq9Z599dp6zAQAAAAAAACAtyoudAAAAAERErLXWWq163wEHHODp0gAAANrO/gMAAHsVSURBVAAAAADkpGEaAACAkrD22mu3+D1rrbVW/PSnPy1ANgAAAAAAAACkhYZpAAAASkJLG6a7d+8eV1xxRfTt27dAGQEAAAAAAACQBhqmAQAAKAlrrbVWs4/t1atXXHPNNfHFL36xcAkBAAAAAAAAkAoapgEAACgJzX3C9M477xx333137LTTTgXOCAAAAAAAAIA06FzsBAAAACAiYvDgwXH99dfHE088Ec8//3x88MEHsWjRoqiqqor11lsvtt9++9h///1ju+22K3aqAAAAAAAAACSIhmkAAABKQqdOnWLXXXeNXXfdtdipAAAAAAAAAJAi5cVOAAAAAAAAAAAAAACgUDRMAwAAAAAAAAAAAACppWEaAAAAAAAAAAAAAEgtDdMAAAAAAAAAAAAAQGppmAYAAAAAAAAAAAAAUkvDNAAAAAAAAAAAAACQWhqmAQAAAAAAAAAAAIDU6lzsBAAAAAAAgNbJZDJRW1uXMwYkk9qGdFLbkF7qG9JJbUM6qe2OS8M0AAAAAAAkWENDY7FTAApAbUM6qW1IL/UN6aS2IZ3UdsdUXuwEAAAAAAAAAAAAAAAKRcM0AAAAAAAAAAAAAJBaGqYBAAAAAAAAAAAAgNTSMA0AAAAAAAAAAAAApJaGaQAAAAAAAAAAAAAgtTRMAwAAAAAAAAAAAACppWEaAAAAAAAAAAAAAEgtDdMAAAAAAAAAAAAAQGp1LnYCAAAAAABA65RFRGWXiqyxuhX1kWnfdIA8UduQTmob0kt9QzqpbUgntd1xaZgGAAAAAICkKiuLiopOWUN1dSsjMj7igURS25BOahvSS31DOqltSCe13WGVFzsBAAAAAAAAAAAAAIBC0TANAAAAAAAAAAAAAKSWhmkAAAAAAAAAAAAAILU0TAMAAAAAAAAAAAAAqaVhGgAAAAAAAAAAAABILQ3TAAAAAAAAAAAAAEBqaZgGAAAAAAAAAAAAAFJLwzQAAAAAAAAAAAAAkFoapgEAAAAAAAAAAACA1NIwDQAAAAAAAAAAAACkloZpAAAAAAAAAAAAACC1NEwDAAAAAAAAAAAAAKmlYRoAAAAAAAAAAAAASC0N0wAAAAAAAAAAAABAammYBgAAAAAAAAAAAABSS8M0AAAAAAAAAAAAAJBaGqYBAAAAAAAAAAAAgNTSMA0AAAAAAAAAAAAApJaGaQAAAAAAAAAAAAAgtTRMAwAAAAAAAAAAAACppWEaAAAAAAAAAAAAAEitzsVOAAAAAAAAaL3GxkyxUwAKQG1DOqltSC/1DemktiGd1HbHpGEaAAAAAAASKpPJRE3NimKnAeSZ2oZ0UtuQXuob0kltQzqp7Y6rvNgJAAAAAAAAAAAAAAAUioZpAAAAAAAAAAAAACC1NEwDAAAAAAAAAAAAAKmlYRoAAAAAAAAAAAAASC0N0wAAAAAAAAAAAABAammYBgAAAAAAAAAAAABSS8M0AAAAAAAAAAAAAJBaGqYBAAAAAAAAAAAAgNTSMA0AAAAAAAAAAAAApFbnYicAAAAAAAC0TllZWVRVdckaq65eEZlMpp0zAvJBbUM6qW1IL/UN6aS2IZ3UdsflCdMAAAAAAAAAAAAAQGppmAYAAAAAAAAAAAAAUkvDNAAAAAAAAAAAAACQWhqmAQAAAAAAAAAAAIDU0jANAAAAAAAAAAAAAKSWhmkAAAAAAAAAAAAAILU0TAMAAAAAAAAAAAAAqaVhGgAAAAAAAAAAAABILQ3TAAAAAAAAAAAAAEBqaZgGAAAAAAAAAAAAAFJLwzQAAAAAAAAAAAAAkFoapgEAAAAAAAAAAACA1Opc7AQAAACAhCgri4rBg4qdBQAJUrHuusVOAQAAAAAANEwDAAAAzVNWWRmDbhpb7DQAAAAAAAAAWqS82AkAAAAAAAAAAAAAABSKhmkAAAAAAAAAAAAAILU0TAMAAAAAAAAAAAAAqaVhGgAAAAAAAAAAAABILQ3TAAAAAAAAAAAAAEBqdS52AgAAAEBCZDKxcFFNsbMAWqm8vCy6davIGqutrY/Gxkw7Z0RH19jYWOwUAAAAAADoIDRMAwAAAM2muQ2SK5Mpi0yOnuiGhsbI5AoCAAAAAAAkXHmxEwAAAAAAAAAAAAAAKBRPmAYAAACAjiCTiRUr6nPGgIRS25BOahvSSW1DeqlvSCe1DemktjssDdMAAAAA0AFkIqK+vqHYaQB5prYhndQ2pJPahvRS35BOahvSSW13XOXFTgAAAAAAAAAAAAAAoFA0TAMAAAAAAAAAAAAAqaVhGgAAAAAAAAAAAABILQ3TAAAAAAAAAAAAAEBqaZgGAAAAAAAAAAAAAFJLwzQAAAAAAAAAAAAAkFoapgEAAAAAAAAAAACA1NIwDQAAAAAAAAAAAACkVudiJwAAAAAAFF5ZRHSu6JQ1trK+ITLtmw6QJ2ob0kltQzqpbUgv9Q3ppLYhndR2x6VhGgAAAAA6grKy6NKlImto5crGiIzbwJBIahvSSW1DOqltSC/1DemktiGd1HaHVV7sBAAAAAAAAAAAAAAACkXDNAAAAAAAAAAAAACQWhqmAQAAAAAAAAAAAIDU0jANAAAAAAAAAAAAAKSWhmkAAAAAAAAAAAAAILU0TAMAAAAAAAAAAAAAqaVhGgAAAAAAAAAAAABILQ3TAAAAAAAAAAAAAEBqaZgGAAAAAAAAAAAAAFJLwzQAAAAAAAAAAAAAkFoapgEAAAAAAAAAAACA1NIwDQAAAAAAAAAAAACkloZpAAAAAAAAAAAAACC1NEwDAAAAAAAAAAAAAKmlYRoAAAAAAAAAAAAASC0N0wAAAAAAAAAAAABAammYBgAAAAAAAAAAAABSS8M0AAAAAAAAAAAAAJBaZZlMJlPsJAAAAIDSl8lkwm0ESLqyHK+rbUg2tQ3ppLYhndQ2pJf6hnRS25BOpVPbZWVlUVaWKx/yScM0AAAAAAAAAAAAAJBa5cVOAAAAAAAAAAAAAACgUDRMAwAAAAAAAAAAAACppWEaAAAA+I9MJlPsFAAAAAAAAADySsM0AAAAAAAAAAAAAJBaGqYBAAAAAAAAAAAAgNTqXOwEAAAAgNKRyWSajJeVlbVTJkC+1dbW5qzxsrKy6NatWztnBOSD2oZ0UtuQTmob0kt9QzqpbUgntd1xlWVW90koAAAA0GF88YtfjNra2qyxbt26xbRp09o3ISBv1Dekk9qGdFLbkE5qG9JLfUM6qW1IJ7XdcZUXOwEAAAAAAAAAAAAAgELRMA0AAAAAAAAAAAAApJaGaQAAAAAAAAAAAAAgtTRMAwAAAAAAAAAAAACppWEaAAAAAAAAAAAAAEgtDdMAAAAAAAAAAAAAQGppmAYAAAAAAAAAAAAAUkvDNAAAAAAAAAAAAACQWhqmAQAAAAAAAAAAAIDU0jANAAAAAAAAAAAAAKSWhmkAAAAAAAAAAAAAILU0TAMAAAAAAAAAAAAAqaVhGgAAAAAAAAAAAABILQ3TAAAAAAAAAAAAAEBqaZgGAAAAAAAAAAAAAFJLwzQAAAAAAAAAAAAAkFoapgEAAAAAAAAAAACA1NIwDQAAAAAAAAAAAACkloZpAAAAAAAAAAAAACC1NEwDAAAAAAAAAAAAAKmlYRoAAAAAAAAAAAAASC0N0wAAAAAAAAAAAABAammYBgAAAAAAAAAAAABSS8M0AAAAAAAAAAAAAJBaGqYBAAAAAAAAAAAAgNTSMA0AAAAAAAAAAAAApJaGaQAAAAAAAAAAAAAgtTRMAwAAAAAAAAAAAACppWEaAAAAAAAAAAAAAEgtDdMAAAAAAAAAAAAAQGppmAYAAAAAAAAAAAAAUkvDNAAAAAAAAAAAAACQWhqmAQAAAAAAAAAAAIDUKstkMpliJwEAAAAAAAAAAAAAUAieMA0AAAAAAAAAAAAApJaGaQAAAAAAAAAAAAAgtTRMAwAAAAAAAAAAAACppWEaAAAAAAAAAAAAAEgtDdMAAAAAAAAAAAAAQGppmAYAAAAAAAAAAAAAUkvDNAAAAAAAAAAAAACQWhqmAQAAAAAAAAAAAIDU0jANAAAAAAAAAAAAAKSWhmkAAAAAAAAAAAAAILU0TAMAAAAAAAAAAAAAqaVhGgAAAAAAAAAAAABILQ3TAAAAAAAAAAAAAEBqaZgGAAAAAAAAAAAAAFJLwzQAAAAAAAAAAAAAkFoapgEAAAAAAAAAAACA1NIwDQAAAAAAAAAAAACkloZpAAAAAAAAAAAAACC1NEwDAAAAAAAAAAAAAKmlYRoAAAAAAAAAAAAASC0N0wAAAAAAAAAAAABAammYBgAAAAAAAAAAAABSS8M0AAAAAAAAAAAAAJBaGqYBAAAAAAAAAAAAgNTSMA0AAAAAAAAAAAAApJaGaQAAAAAAAAAAAAAgtTRMAwAAAAAAAAAAAACp1bnYCQAAAADFV1dXF88991w8//zzMXXq1Hjvvfdi8eLFsWTJkqioqIiqqqpYZ511YpNNNokddtghdt9991hjjTWKnTakxjvvvBPPPPNMvPTSS/H666/HBx98EAsXLowVK1ZEY2NjdOnSJXr37h1rrbVWbLTRRrH11lvHzjvvHIMGDSp26kBKWAsAkDaPPfZYnHrqqZ957bTTTovTTz+9XfNI2jW2pqYmnn322Xj++edj2rRp8eGHH8aiRYti2bJlUVlZGT179oz11lsvNtlkk9hpp51i1113jZ49exYtXzqeUqlt+3jIv1Kp76RJ2lqDjkdtU0rKMplMpthJAAAAAMUxf/78uP3222PcuHExb968Zr+vvLw89txzzzjxxBNj6NChBcwQ0qu6ujrGjx8f48ePj5kzZ7ZqjE033TQOO+ywOPTQQ6Oqqiqv+S1btix22GGHaM/bh+PGjYsvfvGL7TYf5EuS68VaAD727LPPxjHHHFPsND7joosuipEjRzb7+CSfiyDf6urq4oADDojZs2d/5vX2bMxI2jV2zpw5ccstt8T48eNj6dKlzX5fRUVF7L///nHCCSfEkCFDCpghFL+2S30fH2E9QHIVo76TXi9JW2vQMRWyttOwj49I/rkoacqLnQAAAABQHPfcc0/ss88+MXr06BbdUI2IaGxsjMceeyy++c1vxtlnnx3z588vUJaQPg0NDXHzzTfHXnvtFb/+9a9b/SFrRMSrr74av/nNb2LvvfeOO++8M683VV955ZV2vUkLSZbUerEWgHRJ6rkICuHSSy9dpSmjPSXpGtvY2BjXX3997LfffnHTTTe1qFk6IqK+vj7uvffeGDFiRFx44YWxbNmyAmUKxavtpOzjI6wHSK5i1HeS6yVJaw06tmKvy5MgyeeiJNIwDQAAAB1MXV1dnHHGGXH++efHkiVL2jze/fffHyNGjIjp06fnITtItw8++CC+9a1vxa9//etYtGhR3sadP39+XHDBBXHiiSfGwoUL8zJmWz4Aho4mafViLQDplLRzERTKpEmTYuzYsUWZO2nX2CVLlsTRRx8dl1xySaxYsaJNYzU2NsYtt9wSo0aNirfeeis/CcKnFKu2k7SPj7AeIJmKVd9JrJekrTXo2Iq5Lk+SJJ6LkkzDNAAAAHQgtbW18d3vfjceeuihvI774YcfxtFHHx1TpkzJ67iQJrNnz45DDz00pk6dWrA5nnrqqRg1alTMmTOnzWO5UQvNl6R6sRaA9ErSuQgK5aWXXoqzzz67KHMn7Rq7YMGCOOaYY+K5557L67ivv/56HH744fHaa6/ldVw6tmLVdtL28RHWAyRPMa/dSauXpK016NiKWdtJk7RzUdJpmAYAAIAOIpPJxA9+8IOYPHnyao+tqqqKrbfeOoYPHx7bbbdd9OnTZ7XvWb58eXznO99xcweymDt3bhx//PHN/orMXr16xcYbbxzDhg2LoUOHxuDBg6N79+7Neu/bb78dxx13XIu/jvPzZsyY0ab3Q0eSlHqxFoB0S8q5CApl9uzZ8e1vfztqamrafe6kXWPr6uripJNOatZ5o0+fPrHtttvG8OHD4wtf+EL06NFjte9ZtGhRHH/88TF37tx8pEsHV6zaTuI+PsJ6gGQp5rU7Iln1krS1Bh1bsWs7aZJ0LkqDzsVOAAAAAGgf1113Xfz9739v8pivf/3rcfTRR8f2228fnTp1+kzs5ZdfjjvvvDP+/Oc/R319fdb3V1dXx5lnnhnjx49v9odCkHafNCO8++67TR43cODAOOqoo2K33XaLIUOGRFlZ2Wfi9fX18cILL8RDDz0Ud911VyxfvjznWO+8806cccYZcfPNN0dFRUWLc25oaIhXX321xe+DjihJ9WItAMlSVVXV7GOTdC6CQnj99dfjuOOOi48++qgo8yftGnvhhRfGv//975zxTp06xciRI+OII46Irbfe+jOxTCYTzz//fNx2220xceLEyGQyWcf48MMP45xzzomxY8dGebnnuNE6xartJO7jI6wHSJZiX7uTVi9JW2vQcRW7toutJfv4iOSdi9LAzgQAAAA6gJdeeimuuOKKnPF+/frFjTfeGFdeeWUMGzZslRuqERFbbrll/PKXv4zx48fHJptsknOsN954Iy677LK85A1pcMMNN8SsWbNyxjt37hznnntuPProo3HKKafE5ptvvsqHrBERFRUVscMOO8RPfvKTmDRpUnz9619vct7nn38+rr/++lbl/NZbbzX5QS7wX0mpF2sBSJYDDjggvva1rzX7+KSci6AQXnrppTjqqKPiww8/LNr8SbrGPvroozFu3Lic8fXXXz/uvvvuuPDCC1dplo6IKCsri6FDh8bvf//7uOWWW2LNNdfMOdaUKVPi5ptvblO+dFzFrO0k7uMjrAdIjmJfuyOSVS9JW2vQcZVCbRdTS/fxEck6F6WFJ0wDAABAB/Db3/42Ghoassb69+8ft9xyS2y00UbNGmvIkCFx5513xkknnRTTpk3Lesztt98ehx9+eJM3X6EjmDt3bvzxj3/MGe/du3eMHj06dtxxxxaNu8Yaa8SVV14Z1157bZMfYlxzzTUxcuTIGDhwYIvGb+rrN0899dT4/ve/36LxIM2SUi/WAtC0L33pS/HKK6+0y1yLFy+Oww47LGbPnp01PmzYsLjooouyNl7lkpRzEeTbxIkT40c/+lFRmwySdI2tr6+Piy++OGd88ODBceutt0b//v2bNd6wYcPi7rvvjqOPPjrnOe3qq6+OAw88MPr169fifOm4ilnbSd3HR1gPkAylcO2OSFa9JGmtQcdVjNpO+j4+IlnnorTwhGkAAABIucceeyymTJmSNdapU6e48sorm31D9RM9e/aM6667LjbYYIOs8ZUrV8ZVV13V4lwhbf74xz9GTU1N1lh5eXn8/ve/b/GHrJ/2ne98J44//vic8RUrVsQNN9zQ4nFnzJiRM7bVVlu1eDxIsyTUi7UAlI6GhoY466yzcn7IOnjw4Lj66qujsrKyReMm4VwE+bRy5cr4/e9/H2eeeWZRG66Sdo294447cp5/qqqq4tprr212s/QnBg4cGDfccEP06dMna3zJkiVtemIuHUsp1HZS9/ER1gOUtlKo709LSr0kba1Bx1NqtV0IhdrHRyTnXJQmGqYBAAAg5caMGZMz9s1vfjOGDh3aqnF79+4dl19+eZSXZ7+98PDDD+e8gQQdwcqVK2PixIk54yeffHLssssubZ7nhz/8YWy55ZY54xMmTIj6+voWjdnUky2amgs6oiTUi7UAlI6LL744Jk+enDXWrVu3GD16dPTu3bvF4ybhXAT58tZbb8WRRx7Z5BNg20uSrrENDQ1NNmGefvrpMWjQoBaN+Yn11lsvfv3rX+eMjxs3LpYsWdKqsek4SqG2k7yPj7AeoHSVQn1/XlLqJUlrDTqeUqztQijUPj4iOeeiNNEwDQAAACk2a9asmDp1atZY165d43vf+16bxt9qq63isMMOyxprbGyMO+64o03jQ5L94x//iIULF2aNVVVVxQknnJCXecrLy+OHP/xhzviCBQvihRdeaNGYuW7U9u3bN9ZZZ50WjQVpV+r1Yi0ApWPixIlx00035YxfcMEFrf7a61I/F0E+1NfXx5/+9Kc4+OCDY/r06cVOJ3HX2CeeeCLef//9rLGBAwfGUUcd1eIcP+2rX/1qzkbSZcuWxX333dem8UmvUqrtJO/jI6wHKD2lVN+fl4R6Sdpag46jlGs73wq5j49IxrkobTRMAwAAQIrdddddOWPf+MY3om/fvm2e47jjjouysrKssfvvvz8aGhraPAck0cMPP5wzduCBB+b8yurWGD58eKy11lo54//617+aPdb8+fNj3rx5WWOeagGflYR6sRaA0vD+++/HBRdckDM+cuTIOPjgg1s1dhLORdBWTz/9dIwYMSIuvvjiqKmpafLYAQMGtEtOSbvGNpXvkUceGRUVFS3O7/OOP/74nLF77723zeOTPqVW20ndx0dYD1B6Sq2+Py0p9ZK0tQYdQynXdr4Vch8fkZxzUdpomAYAAIAUe+yxx3LGDjrooLzMsdFGG8V2222XNTZv3ryYMmVKXuaBpPn3v/+dM7bzzjvnfb7ddtstZ+zNN99s9jgzZszIGXOjFj4rCfViLQDF19jYGOeee24sWbIka3zw4MHxP//zP60ePwnnImit559/Po477rg47rjj4rXXXmvy2PLy8jj33HPj8MMPb5fcknSNXb58ec6vEY/4uBE0H7785S/nbAB96aWX4u23387LPCRfqdZ2UvfxEdYDlI5Sre9PS0q9JGmtQfolobbzqdD7+IjknIvSRsM0AAAApNQbb7wR7733XtZYnz59Yvvtt8/bXHvuuWfO2N///ve8zQNJ0djY2OSHm0OHDs37nOuuu27OWK4nVWST62sAI9yohc8r9XqxFoDScN1118U///nPrLHy8vK46KKLolu3bq0ev9TPRdBaf/7zn+PII4+Mp59+erXH9unTJ6677ro46aST2iGz5F1j//nPf0ZdXV3W2BZbbNHkXqIlysrKYvfdd88ZtyYgonRrO8n7+AjrAUpDqdb35yWhXpK21iDdklLb+VTofXxEMs5FaaRhGgAAAFLqqaeeyhn70pe+FJ06dcrbXMOHD88Ze/LJJ/M2DyTFu+++G7W1tVljnTt3jn79+uV9zqa+hnN1X4/4aU092WKrrbZqUU6QdqVeL9YCUHyvv/56jB49Omf82GOPzflEt+Yq9XMRtFaup7l93q677hoTJkyIXXfdtcAZ/VfSrrFN5dvU+K3R1FN4rQmIKN3aTvI+PsJ6gNJQqvX9eUmol6StNUi3pNR2vrTHPj4iGeeiNOpc7AQAAACAwpg6dWrO2LbbbpvXuTbffPPo0qVLrFixYpXYG2+8EUuWLIlevXrldU4oZVVVVXHhhRfG3Llz48MPP4wPP/zwP/+7rKwsysrK8j7nokWLcsa6dOnS7HFeeeWVrK/37NkzNthgg5amBalW6vViLQDFlclk4n/+53+ivr4+a3zQoEHxgx/8oM3zlPq5CAqlT58+8cMf/jAOOeSQdp87adfY9sy3qfFeeOGFvM5FOhWrtpO8j4+wHiAZinnt/rQk1EvS1hp0bKVS2/nQXvv4iGSci9JIwzQAAACk1KuvvpoztvXWW+d1roqKithss83ixRdfXCWWyWTipZdeavIpU5A2/fr1i8MOOyxrrLGxsSBz5vqazoiPb1o3R11dXc6vIN5iiy0K8gExJFUS6sVaAIrrrrvuiueeey5n/Ne//nV07dq1TXMk4VwE+dapU6c49NBD48wzz2zy6ayFlLRrbHvmu/baa0e/fv1iwYIFq8QWL14cs2fPjg033DCvc5IOxa7tpO7jI6wHKH3Fru9PS0q9JG2tQcdUSrWdL+2xj49IzrkojcqLnQAAAACQf/X19TlvtkREbLTRRnmfs6kPPJv6ajHoaMrLC3NL7plnnskZGzRoULPGmDVrVqxcuTJrbMstt2xNWpBapV4v1gJQXPPnz49LL700Z/zAAw+MHXbYoc3zlPq5CPJtt912i3vuuSd++ctfFq0pI2nX2HfffTeqq6uzxrp27Rrrrrtum3LLxpqAliqF2m5KKe/jI6wHKG2lVt9JqJekrTXomEqttvOhvfbxEck4F6WVJ0wDAABACs2ePTvnV4b16NEjBgwYkPc5m7qp+s477+R9PuC/Xn/99XjrrbdyxrfZZptmjTNz5sycMTdq4bNKvV6sBaC4Lr/88liyZEnWWFVVVZx77rl5mafUz0WQL7vsskuceuqpMXTo0GKnkrhr7GuvvdbkuIV4et2GG24YU6dOzRqzJuDTSqm221u+9vER1gOUplKt7yTUS9LWGnQspVrb+dBe+/iIZJyL0krDNAAAAKTQu+++mzO29tprF2TOgQMH5ow1lQ/QdjfddFPOWEVFRey4447NGqepG7VbbbXVKq8tXbo0pk6dGtOnT4/58+fHokWLora2Nrp27Rr9+vWLDTbYILbeeuv4whe+EJWVlc3KAZKi1OvFWgCKZ9asWTF+/Pic8VNPPTXWXHPNvMxV6uciaIuqqqo47LDD4qijjorNN9+82On8R9KusUnLl/Qr1dpub/nax0dYD1A6klDfSagX125KTRJqu63acx8fkYxzUVppmAYAAIAUmj9/fs5YIZ5AERHRv3//nLH33nuvIHMCEXPnzo177rknZ3zXXXeNnj17NmusXDdqu3Xr9p+v+6yuro6JEyfG+PHj44UXXojGxsbVjtutW7fYc889Y9SoUTF8+PBm5QKlrtTrxVoAiue3v/1tNDQ0ZI0NHjw4jj322LzNVernImiLww47LA477LBip7GKpF1jk5Yv6Veqtd2e8rmPj7AeoHQkob6TUC+u3ZSaJNR2W7XnPj4iGeeitNIwDQAAACn00Ucf5YwV46bq4sWLCzInEPGrX/0q59d0RkSMGjWq2WPlulG7+eabx4oVK+JPf/pT3HDDDVFdXd2iHGtra2PixIkxceLE2GabbeInP/lJbLfddi0aA0pNqdeLtQAUx+OPPx6TJ0/OGT/nnHOioqIib/OV+rkI0ihp19h58+bljJVivtAR5HMfH2E9AC2RhHpJ2loDkq699/ERyTgXpZWGaQAAAEihpm6qtuQJNS3Ro0ePnDE3VaEwHnzwwXjkkUdyxrfYYovYc889mzXWnDlzYunSpVlj1dXV8fWvfz3mzp3bqjw/7cUXX4wjjzwyjjnmmDj33HPzfrMZ2kMS6sVaANpfJpOJyy67LGd82223ja9+9at5my8J5yJIo6RdY5t6SmWh8q2qqsoZsyago8vnPj7CegBaIin1krS1BiRZe+/jI5JzLkqr8mInAAAAAOTfkiVLcsaauvnZFk19IFpXVxe1tbUFmRc6qjlz5sQFF1zQ5DHnnXdes8fL9VSLiIhZs2bl5SbtJzKZTIwdOzaOOeaYWLRoUd7GhfaShHqxFoD299hjj8WMGTNyxs8888y8zpeEcxGkUdKusaWWr6YrOrJ87+MjrAegJZJSL6V27bafJ83aex8fkZxzUVppmAYAAIAUWrFiRc5YUzc/26J79+5Nxt1UhfxZtmxZfO9732vyJucBBxwQw4cPb/aYTd2oLZTnn38+vvWtb8WCBQvafW5oiyTUi7UAtL8//OEPOWM77bRTi67LzZGEcxGkUdKuscXIt6lxrQfoqAqxj4+wHoCWSEq9JG2tAUnW3vv4iOSci9Kqc7ETAAAAAPKvrq4uZ6xQX7vVuXPTtxnq6+sLMi90NHV1dfH973+/yRur66677mqfWvV5TT1J4/P69u0be++9d+yyyy4xZMiQ6N+/f3Tp0iUWLVoUCxYsiJkzZ8ZTTz0VTzzxRCxcuLDJsV577bU45ZRT4tZbb42uXbu2KGcoliTUi7UAtK9JkybFv//975zxs846K+9zJuFcBGmUtGtsqeW7cuXKgswJpaxQ+/gI6wFoiaTUS6lduyPs50mnYuzjI5JzLkorDdMAAACQQk3dVO3UqVNB5lzdTVUfikLbNTQ0xDnnnBOTJ0/OeUxFRUX87ne/i169erVo7OY82aJXr15x2mmnxeGHH571puqAAQNiwIABMWTIkDjooIOipqYmbrnllvjTn/7U5Fdvv/jii3HhhRfGhRde2KKcoViSUC/WAtC+rr322pyxnXfeObbddtu8z5mEcxGkUdKuscXIt6lxNVzR0RRyHx9hPQAtkZR6SdpaA5KqGPv4iOSci9KqvNgJAAAAAPnX1E3V1d38bC1PoYDC+uRD1oceeqjJ4y688MLYbrvtWjT2smXL4t13323ymB133DEmTpwYxx57bLOfQNG9e/f49re/Hffee29sscUWTR77f//3f/Hkk082O2colqTUi7UAtJ8XXnghXnjhhZzxE044Ie9zJuVcBGmUtGtsMfJd3dMvrQnoKAq5j4+wHoCWSFK9JG2tAUlUjH18RLLORWmlYRoAAADIi0wm02S8rKysnTKB9Kmrq4szzzwzJk6c2ORxp512WowYMaLF48+cObPJGt5vv/3ixhtvjAEDBrR47IiIddZZJ+64447YcccdmzzuN7/5TTQ2NrZqDmgv6iU3awE6qptvvjlnbLPNNotdd90173M6F0HHkrRrbNLyhUIo9D4+wnoAWkK9NM21m46mGPv4COeiUqBhGgAAAFKoqSdCNDQ0FGTO1Y1bWVlZkHkh7Wpra+O73/3uap9Idcwxx8Tpp5/e6nn23HPP2HTTTaN79+6feX3YsGFx8cUXt/kJNt26dYsrrrgi1l577ZzHvPHGG6v9d0IpSEK9WAtA+5g3b16TtXjiiScWbO4knIsgjZJ2jS1GvitXrswZKy8vL9jTMaFUtNc+PsJ6AFoiKfWStLUGJE0x9/ERyTkXpZWdCAAAAKRQU19/W4wPRCPcVIXWWLhwYXz7299u8usBIyKOPvro+MlPftLqeXbYYYfYYYcd/vP/z58/P+bMmRNz5syJHXbYYbVfqd1c/fr1i4suuiiOO+64nMfceeedse++++ZlPiiEpNSLtQC0j3HjxuX8euo111wz9t9//4LMm5RzEaRR0q6xxci3qXGtB0i79trHR1gPQEskqV6SttaApCnWPj4iWeeitNIwDQAAACnU1A3Murq6gszppirk1zvvvBMnn3xyvPnmm00ed9JJJ8W5556b17nXWGONWGONNWLbbbfN67gREcOHD4/tttsupk6dmjX+z3/+MxYsWBD9+vXL+9xQCKVaL9YCUHiZTCbGjx+fM37ooYfm7cPO1SnVcxGkUdKusU2dh3I1irRVU/laD5BmxdzHR1gPQEuUcr0kba0BSVJK+/iI0j4XpVV5sRMAAAAA8q+qqipnrKampiBzVldXNxl3UxWa74UXXojDDz98tR+ynnnmmQX5kLXQjj/++JyxhoaG+Oc//9mO2UBpa229WAtA4f3zn/+M9957L2usrKwsDjnkkHbOqHBcu+G/knaN7dGjR6vHba2mxrUeIK3Svo+PsB6AlmhLvSRtrQFJ0pH28RGu3dlomAYAAIAU6tOnT85YMT4Q7datW3Tp0qUg80LaTJw4MY455piYP39+zmM6deoUv/rVr+I73/lOO2aWPzvttFOUl+e+NTlt2rT2SwZKXGvrxVoACm/ChAk5Y8OHD4/11luvHbMpLNdu+K+kXWNLLd+m8oGk6gj7+AjrAWiJttRLqV277edJk460j49w7c5GwzQAAACkUFM3VZctW1aQOZsad4011ijInJA2o0ePjrPOOiuWL1+e85iuXbvGVVddFaNGjWrHzPKrd+/escUWW+SMv/322+2YDZS21taLtQAUVl1dXTz00EM544ceemg7ZlN4rt3wX0m7xiYtX0iajrKPj7AegJZoS724dkNhdLR9fIRrdzYapgEAACCF+vXrlzPW1NNu2uKjjz7KGevfv39B5oS0WLFiRZx11llx1VVXRSaTyXncGmusETfffHN85StfacfsCmP99dfPGfvggw/aMRMofa2pF2sBKKzHH388lixZkjXWu3fv2Hvvvds5o8Jz7YaPJe0a27dv35yxUswXkqIj7uMjrAegJVpbL0lba0BSdMR9fIRr9+d1LnYCAAAAQP6tu+66OWNN3fxsi6bGbeomL3R08+fPj+9973sxderUJo/baKON4rrrrmvyBmeSNNW4UVNT046ZQOlrTb1YC0BhTZo0KWfsK1/5SlRWVrZjNu3DtRs+lrRrbFNfK16MpitrAtKgo+7jI6wHoCVaWy9JW2tAUnTEfXyEa/fnecI0AAAApFBTH8TMnTu3IHM2NW5TN3mhI3vjjTfisMMOW+2HrMOHD49x48al6kPW3r1754ytXLmyHTOB0teaerEWgMLJZDLx+OOP54x/7Wtfa8ds2o9rN3wsadfYphqmC/VEuabybSofSIKOvI+PsB6AlmhtvSRtrQFJ0FH38RGu3Z+nYRoAAABSaO21147OnbN/sdRHH30Uy5Yty/ucs2fPzhnbbLPN8j4fJN306dPjm9/8Zrz77rtNHnf44YfH9ddfH7169WqnzNpHU0+v6Nq1aztmAqWvNfViLQCFM3369JxPZa2qqoovf/nL7ZxR+3Dtho8l7Rq7wQYbtGrctmhq3E033bQgc0J76Oj7+AjrAWiJ1tZL0tYakAQddR8f4dr9eRqmAQAAIIU6d+4cG2+8cc54IT4Ufeutt3LGNtlkk7zPB0n2j3/8I4499thYuHBhzmPKy8vjRz/6Ufzyl7/M+SFJkjX1b2/qqRfQEbWmXqwFoHD+/ve/54ztscceqf0aX9du+FjSrrHrrLNOzqbNRYsWxaJFi9qQWXbWBKSRffzHrAeg+VpbL0lba0ASdNR9fIRr9+dpmAYAAICU2nrrrXPGXn755bzOVVdXF7NmzcoZd1MV/mvy5Mnxne98p8knO3Tv3j3+8Ic/xHHHHdd+if1/jY2NsWDBgnj11VfjjTfeKNg8uZ7oEfHxk3QgCUq9XqwFoDCefPLJnLG99967HTP5WKmfiyCNknSNLSsriy233DJnPN/5zpkzJ2cTdq9evWLgwIF5nQ/aQ6nv4yOsB6AlklAvSVprQBKU2j4+IhnnojRK55+0AQAAALHNNtvE+PHjs8amT58ehx12WN7mmjFjRtTX12eNbbbZZqn8ClJojcmTJ8epp54aK1asyHnMmmuuGX/84x+bbGrIp9tuuy0efvjhWLBgQcyfPz8WLVoUDQ0NEfHxeeTuu+/O+5yNjY3x4osv5oz7mm5KVdLqxVoA8q+6ujpng0J5eXnsvPPOBc8haeciSKOkXWO32WabeOaZZ7LGpk+fntdz1/Tp03PGhg4dmrd5oL2U4j4+wnoAWiKJ9ZK0tQaUslLYx0ck81yURhqmAQAAIKV22mmnnLGnn346r3P94x//yBlrr5tNUOpeeOGFOP3005v8kHXTTTeNMWPGtOuTHT788MOczRMzZ86MFStWRJcuXfI658svvxxLly7NGd9mm23yOh/kS9LqxVoA8m/q1Kn/+UDz8zbffPN2+TrbpJ2LII2Sdo3daaedYsyYMTnH/853vtOq3HKNl4s1AUlTqvv4COsBaIkk1kvS1hpQykphHx+RzHNRGpUXOwEAAACgMAYPHhzrr79+1tg777wTr776at7m+tvf/pYz9uUvfzlv80BSzZ49O7797W83+fW9Q4cOjdtvv73dP2QdMmRIzlh9fX1MmTIl73M+8sgjOWPdu3f35DlKVtLqxVoA8u+5557LGdtxxx3bJYeknYsgjZJ2jd1xxx2jW7duWWPPP/98LFmypFW5fV5jY2M8/vjjOePWBCRJKe/jI6wHoCWSWC9JW2tAKSuFfXxEMs9FaaRhGgAAAFJsjz32yBn785//nJc5Xn311XjhhReyxnr16tWuN5ygFNXU1MRpp50WCxcuzHnMLrvsEjfccENRvuJyu+22azJ+zz335HW+ZcuWxR133JEzvscee0RlZWVe54R8SWK9WAtAfv3rX//KGRs2bFi75JDEcxGkUZKusZWVlTF8+PCssfr6+pgwYUKrc/y0J554Ij788MOsscGDB8fGG2+cl3mg0Ep9Hx9hPQAtkdR6SdJaA0pZKezjI5J7LkobDdMAAACQYgcffHDO2Pjx42Px4sVtnuOGG27IGTvwwAOja9eubZ4DkuyCCy6IWbNm5YwPGzYsrrnmmqLVytprr93k0y0effTR+OCDD/I23y233NLkuWfUqFF5mwvyLYn1Yi0A+ZPJZOKll17KGW/q/JBPSTwXQRol7RrbVL633HJL1NfXtyi3bJrK17mCJCn1fXyE9QC0RFLrJWlrDShFpbKPj0juuShtNEwDAABAim211Vax5ZZbZo0tXrw4Lr/88jaNP3369Lj33ntzxjvqDRf4xKOPPtrk09oGDRoUo0ePLvqTHA444ICcsRUrVsRvf/vbvMzzwgsvxNVXX50zvtVWW+V88h2UiqTVi7UA5M/s2bOjpqYma6x79+6x3nrrtVsuSTsXQRol7Rq75557Rv/+/bPG3nrrrRg7dmyLxvu8Bx98MJ599tmsscrKyhgxYkSbxof2kpR9fIT1ALREEuslaWsNKEWltI+PSOa5KG00TAMAAEDKnXDCCTljt99+ezz88MOtGnfhwoVx5plnRmNjY9b47rvv3q5/nQ+lZtmyZfHzn/88Z7xr167xhz/8Ifr06dNuOeUyatSo6NatW874xIkT47777mvTHHPnzo0f/OAHTT657swzz2zTHNAeklgv1gKQHzNnzswZ23jjjaOsrKzdckniuQjSKEnX2IqKijj66KNzxi+//PKYNm1ai8b8xDvvvBP/8z//kzN+6KGHRr9+/Vo1NrSnJO3jI6wHoCWSWi9JWmtAKSqlfXxEcs9FaaJhGgAAAFJu//33j8022yxn/Jxzzomnn366RWMuXbo0TjnllJgzZ07WeKdOneLcc89t0ZiQNtdff33MmzcvZ/ycc86JjTfeuB0zyq1Pnz5x/PHHN3nMT37yk3j00UdbNf5rr70Whx9+eLz33ns5j9lnn31i1113bdX40J6SWC/WApAfM2bMyBkbPHhwO2aSzHMRpFHSrrHHHHNMrLHGGllj9fX18e1vf7vJppJsPvjggzjhhBNyft13VVVVnHbaaS3OFYohSfv4COsBaImk1kvS1hpQakppHx+R3HNRmmiYBgAAgJQrLy+PH//4xzn/Un7FihVx8sknx2233RaZTGa1482aNSsOP/zwmD59es5jDjvssNh0001bnTMk3eLFi1f7ldYXXnhhDBkypF3+b6+99lptzieffHJsuOGGOeP19fVx2mmnxaWXXhp1dXXN+jmsXLkybr311jjiiCPi/fffz3nc2muv3eRTvKDUJK1erAUgP958882csYEDB7ZjJh9L2rkI0ihp19ju3bvHWWedlTO+aNGi+Na3vhUPPfRQs8Z77rnn4rDDDou333475zHf+c53cjZpQylJ4j4+wnoAWiKJ9ZK0tQaUmlLbx0ck81yUJhqmAQAAoAMYPnx4fPOb38wZr6+vj1/+8pdxxBFHxCOPPJL1Jswrr7wSv/jFL2LkyJHx+uuv5xxrk002ifPOOy8veUNS3X333VFTU1PsNFqke/fucemll0ZlZWXOYzKZTIwZMyb22muvGDNmTM4bzu+8807cdNNNceCBB8avfvWrWLp0ac4xu3XrFldccUX07du3zf8GaC9JrBdrAWi7d999N2dswIAB7ZjJx5J4LoI0Sto19tBDD40999wzZ3zZsmVxxhlnxEknnRRPPfVUNDQ0fCaeyWRi2rRpcfbZZ8dRRx0VH374Yc6xdtpppzjppJPalC+0lyTu4yOsB6AlklovSVtrQCkptX18RHLPRWlRlmnOn5cAAAAAibd8+fI49thjY9q0aas9trKyMjbeeOPo06dPrFixImbPnh3z589f7fu6d+8e//d//xebbLJJHjKG5DrggAPi1VdfLXYa/7HuuuvGpEmTmnXsxIkT4+yzz47GxsZmHT9gwIBYc801o2fPnrF48eKYN29efPTRR816b+fOnWP06NFNNmxAKUtavVgLQNsMHz48FixYkDV2+eWXx7777tvOGX0saeciKLSrrroqRo8enTV22mmnxemnn573OZN2jV2wYEEcccQRMXv27GbNu9FGG0WvXr2ipqYm3nzzzVi8ePFq3zdgwIC45557itaIQvoUuraTvI+PsB4g2dr72p3EeknaWgMiirMu/7xS3cdHJPNclAadi50AAAAA0D66du0a11xzTRx77LExa9asJo+tq6uLGTNmtGj8Hj16xHXXXeeGKh3e+++/X1IfsrbUfvvtFxERP/zhD6O+vn61x8+bNy/mzZvX4nm6d+8eV155Zey6664tfi+UiqTVi7UAtF5tbW3OD1kjIvr169eO2XxW0s5FkEZJu8b269cvrr/++jj66KPjgw8+aPLYmpqaeOmll1o0/pprrhljx47VLE1iJH0fH2E9AC2RxHpJ2loDSkEp7+MjknkuSoPyYicAAAAAtJ9+/frF7bffHsOHD8/ruP37948bb7wxhg4dmtdxIYmeeeaZYqfQZvvtt1/ceuutsc466xRk/M022yzuvPNON2lJhaTVi7UAtM7ChQubjHft2rWdMskuaeciSKOkXWM32GCDGDduXGyxxRZ5HXfQoEFx2223xUYbbZTXcaGQ0rCPj7AegJZIYr0kba0BxVbq+/iIZJ6Lkk7DNAAAAHQwPXv2jBtuuCHOOeec6NatW5vH22+//eL++++PL3zhC3nIDpLvvffeK3YKefHFL34x/vKXv8Sxxx4bFRUVeRmzqqoqTjvttBg/fnwMGTIkL2NCKUhavVgLQMvV1NQ0Ge/SpUs7ZZJb0s5FkEZJu8autdZacdddd8UJJ5zQ5vNGWVlZHHXUUXHvvffGBhtskKcMoX2kZR8fYT0ALZHEeknaWgOKKQn7+IhknouSTMM0AAAAdEDl5eVx8sknxyOPPBLHHnts9OnTp8Xv/8pXvhI333xzXHbZZdG3b9/CJAoJNH/+/GKnkDc9evSIH//4x/Hwww/HiSeeGP3792/VOOutt16cccYZ8eijj8bpp58elZWVec4Uii9p9WItAC2zug9aS+XalrRzEaRR0q6xlZWVcd5558XEiRPjkEMOie7du7f4/QcddFCMHz8+fvazn+WleQvaW5r28RHWA9ASSayXpK01oFiSso+PSOa5KKnKMplMpthJAAAAAMVVV1cXTz/9dDzzzDMxY8aMePvtt2PRokWxfPny6Nq1a/Tp0yf69OkTW221VWy//fYxfPjwWGuttYqdNtDOGhsb44UXXogpU6bEv//973j77bdj7ty5UV1dHfX19dGlS5fo3r17rLXWWjFo0KDYeuut40tf+lJsueWWUVZWVuz0oV0lrV6sBaBp7733XowfPz5n/Nhjj41evXq1Y0bNk7RzEaRR0q6xy5Yti6eeeiqmTJkSs2bNirfffjuWLFkSK1asiO7du0fv3r2jf//+sfXWW8fQoUNjp512in79+hUtX2D1rAeg+ZJYL0lba0B7Seo+PiKZ56Kk0DANAAAAAAAAAAAAAKRWebETAAAAAAAAAAAAAAAoFA3TAAAAAAAAAAAAAEBqaZgGAAAAAAAAAAAAAFJLwzQAAAAAAAAAAAAAkFoapgEAAAAAAAAAAACA1NIwDQAAAAAAAAAAAACkloZpAAAAAAAAAAAAACC1NEwDAAAAAAAAAAAAAKmlYRoAAAAAAAAAAAAASC0N0wAAAAAAAAAAAABAammYBgAAAAAAAAAAAABSS8M0AAAAAAAAAAAAAJBaGqYBAAAAAAAAAAAAgNTSMA0AAAAAAAAAAAAApJaGaQAAAAAAAAAAAAAgtTRMAwAAAAAAAAAAAACppWEaAAAAAAAAAAAAAEgtDdMAAAAAAAAAAAAAQGppmAYAAAAAAAAAAAAAUkvDNAAAAAAAAAAAAACQWhqmAQAAAAAAAAAAAIDU0jANAAAAAAAAAAAAAKSWhmkAAAAAAAAAAAAAILU0TAMAAAAAAAAAAAAAqaVhGgAAAAAAAAAAAABILQ3TAAAAAAAAAAAAAEBqaZgGAAAAAAAAAAAAAFJLwzQAAAAAAAAAAAAAkFoapgEAAAAAAAAAAACA1NIwDQAAAAAAAAAAAACkloZpAAAAAAAAAAAAACC1NEwDAAAAAAAAAAAAAKmlYRoAAAAAAAAAAAAASC0N0wAAAAAAAAAAAABAammYBgAAAAAAAAAAAABSS8M0AAAAAAAAAAAAAJBaGqYBAAAAAAAAAAAAgNTSMA0AAAAAAAAAAAAApJaGaQAAAAAAAAAAAAAgtTRMAwAAAAAAAAAAAACppWEaAAAAAAAAAAAAAEgtDdMAAAAAAAAAAAAAQGppmAYAAAAAAAAAAAAAUkvDNAAAAAAAAAAAAACQWhqmAQAAAAAAAAAAAIDU6lzsBAAAAAAAAABIv6VLl8akSZPiqaeeitdeey3ef//9qK6ujsbGxqiqqoqqqqro379/DBo0KAYNGhRf//rXY+ONNy522gAAAKRAWSaTyRQ7CQAAAAAAgFL17LPPxjHHHJMz/pOf/KTJeHvmc+ihh8avf/3rdsuFwjv//PPjnnvuyRp75ZVX2jkbaJ2GhoYYM2ZMXH/99bF06dJmv++aa66Jvfbaq2B5re783hplZWXRqVOn6NSpU3Tp0iW6desWvXr1in79+sU666wTgwYNiq222iq23Xbb6NWrV17nBgAAIDdPmAYAAAAAAGiD3//+97HbbrvFoEGDip0KQMlZtmxZfPe7340pU6a0+L1DhgwpQEaFlclkYuXKlbFy5cpYsWJFLFmyJObOnbvKcZ06dYqhQ4fGgQceGAceeGB06dKlCNkCAAB0HOXFTgAAAAAAACDJamtr4/zzz4/GxsZipwJQUhoaGlrdLN2jR49Yd911C5BVaWhoaIgpU6bET3/609hjjz3izjvvdB0BAAAoIA3TAAAAAAAAbTR16tS44YYbip0GQEm56aabWtUsHRGx2Wab5Tmb0rVgwYK44IIL4vjjj48FCxYUOx0AAIBU0jANAAAAAACQB1dccUW89tprxU4DoCSsWLEirr/++la/f8iQIXnMJhmeeeaZOPLII2PevHnFTgUAACB1Ohc7AQAAAAAAgDSoq6uL8847L8aNGxedO/sIBujYpkyZ0uTTktdYY4047rjj4stf/nJssMEG0b1796itrY1ly5bFnDlzom/fvu2Ybel466234qSTToq77rorunTpUux0AAAAUsPdOgAAAAAAgDx56aWX4rrrrotTTz212KkAFNVLL72UM7bmmmvG+PHjY8011/zM6z169IgePXrEWmutVej0muWVV15p1fsaGxtj5cqVUV9fH9XV1bF48eJ4//334+WXX46//vWvMWvWrCbfP3PmzLjkkkvipz/9aavmBwAAYFXlxU4AAAAAAAAgTf7whz/EzJkzi50GQFHNmTMnZ+zUU09dpVk6TcrLy6OysjKqqqpizTXXjE033TR22223+M53vhN/+ctf4vLLL4/+/fs3OcZtt93mWgIAAJBHGqYBAAAAAADyqL6+Ps4777yor68vdioARbNgwYKcsT322KP9EilB++67b4wbNy423HDDnMc0NjbGFVdc0Y5ZAQAApJuGaQAAAAAAgDybOXNmXH311cVOA6Boli9fnvX17t27x9prr93O2ZSe9dZbL6655pqoqqrKeczf//73Jp/UDQAAQPNpmAYAAAAAACiAMWPGxIsvvljsNACKYuXKlVlfb6pBuKPZeOON49RTT80Zb2xsjIkTJ7ZjRgAAAOmlYRoAAAAAAOD/tXfv8TnXfRzH39vsYGbYzHI25lxzO5MlOYZukxxyTCiHECKUpCIiKekopdTtfMiZlMr5fD6fbSszZthmdrz/8NBDuX7XrsNvw9Xr+dfd9fn9Pt+PufZbj7v39ZmD/P39DWtpaWkaMWKEUlJScnAiALi/eXl53esR7ivdunVT/vz5Deu///57zg0DAAAAAC6MwDQAAAAAAAAAAICDmjRpolq1ahnWT548qQ8//DDnBgIAPFC8vLzUrFkzw/qhQ4eUmZmZgxMBAAAAgGsiMA0AAAAAAAAAAOAgNzc3vfvuu/L19TW85ptvvtHu3btzcCoAwIOkWrVqhrWkpCRduHAhB6cBAAAAANeU614PAAAAAAAAAAAA8CArXry4Xn31VY0ZM8ZiPSMjQyNHjtSSJUuUO3funB3uXyohIUEbNmzQpk2bdOzYMUVHR+v69evKzMxUnjx5VKhQIYWGhqpGjRpq3LixgoOD7ep/9OhRrVu3Tvv27dOpU6cUHx+vlJQU+fv7K1++fCpZsqRq1aqlevXqqXz58tn0p7Ts5s2bWr9+vTZu3KgjR44oKipKiYmJ8vDwUN68eVWsWDGVK1dOdevW1WOPPSY/P78cnS85OVlbt27Vjh07dPToUUVGRiouLk43btyQu7u7fH19FRwcrFKlSqlKlSqqW7euKlWqlKMz3paSkqJFixZp5cqVOnbsmBITE5U/f36FhISodu3aatWqlUqUKHFPZrPm6NGj2rx5sw4cOKCzZ8/qwoULSkxMVFpamnx8fOTv76+iRYuqTJkyqlatmsLDw1WwYEGHz/v999914sSJu17/888/LV6fkJCgGTNmGPYrW7as6tev7/A8D6LSpUtbrcfHx6tw4cJOnXHjxg3t3LlThw4d0tGjR/Xnn3/+9d5ITk5WRkaGvLy85OPjo6CgIBUqVEjlypVT5cqV9eijjyogIMCp8x2RmZmpHTt2aP369Tp48KDOnDmjhIQEpaWlKW/evMqfP7/Kli2rsLAwNWjQQKGhoTk+3549e7Rjxw7t379f58+f18WLF5WUlKSMjAzlzp1bgYGBKl68uCpXrqzatWurVq1aypXr3sQ0fvvtNy1cuFB79uzRlStXlCdPHhUtWlQ1atRQ06ZNVaNGDbt7RkdH//XnP3z4sC5duqRr164pISFBnp6eyp07t4KCglS4cGGVL19eVapUUZ06dXL8Zw8AAAAgSW6Z/P4eAAAAAAAAAAAAQ9u2bVO3bt0s1tq2batx48ZJknr06KFNmzYZ9unatatGjRqVY/M402f8+PFq06aNwzPeySgw/PTTT2vChAk29WjYsKGio6Pven337t3KkyfPX/98+fJlffnll5o3b56SkpJs6u3h4aEWLVro5ZdfVvHixa1e+9tvv+mzzz7Tnj17bOotSeHh4RowYID+85//2HzPnUaMGKHFixdbrB07duyv/33jxg19/fXX+u677xQfH29T79y5c6t58+bq1auXypQp49B8tjp58qRmzJihNWvWKDEx0a57Q0JC1KlTJ7Vv314+Pj5OzREVFaVGjRpZPGP16tV//fORI0c0cOBAnT9/3rCXm5ubGjRooKFDh+Z4UPOfrl27pjlz5mj+/PlWZ7bE3d1dtWrVUrdu3dSwYUO5ubnZdb+196gj7Hk2OMvac1D6+/dYdjpz5oyefPJJw/oPP/zgUJg1PT1dP//8sxYuXKgtW7bo5s2bDs3n4eGh2rVrq3PnzmrUqJHd75HbjL7eVapU0bx58/722tq1a/XRRx/p5MmTNvcPCwtT9+7d1bJlS4fms1VcXJy+++47LV682O7t3wEBAWrdurWef/55FSpUyOlZjH4+bty4UUFBQZKkK1eu6JVXXrH67yjSrZ/XQ4YMUYMGDaxel5KSoh9//FFz587VgQMH7J7Z09NT9erVU8eOHfX44487/H4CAAAA7OV+rwcAAAAAAAAAAABwBePGjbO6MfH777/Xtm3bcnCif5eFCxeqefPmmjlzps1haelWoHDZsmVq3br13wKzd4qPj9fAgQP14osv2hWWlm6F1jp27KivvvrKrvvssXfvXj311FOaOnWqzWFp6VbIetGiRfrvf/+r0aNHKyEhwfTZ4uLiNGLECD311FNatGiR3WFp6VaYdNy4cWrcuLFWrVpl+oz/dOjQIXXq1CnL4HFmZqbWr1+viIgIXb58OdvnsiQtLU0zZsxQo0aNNHnyZLvD0tKtLfhbt25Vv3791KZNG7vf43BeVkFmLy8vu3uuWLFCTZo00YABA/Trr786HJaWbj0nN2/erJdeeknt2rXTkSNHHO6VlaSkJA0aNEgDBgywKywtSfv379eQIUPUoUMHHT161PTZUlNT9cUXX6hRo0b67LPP7A5LS7eeiV9//bUaN26sTz75RCkpKabPeadr166pS5cuWYalpVsfEOjdu7fWrl1reM2WLVvUvHlzjRo1yqGwtHTr6/jrr7+qd+/eevrpp7Vr1y6H+gAAAAD2IjANAAAAAAAAAABggsKFC2vkyJGG9czMTL322msOBUZhLD09XW+88YZee+01Xb161eE+CQkJGjx4sJYvX/6310+dOqW2bdtqzZo1DvfOyMjQpEmTNHHiRId7GFm5cqW6dOmiqKgoh3ukp6dr7ty5atWqlU6cOGHabFu2bFHLli21ePFimfFLb2NjYzVo0CANGzZMycnJJkx4t7i4OPXp08eu0P0jjzyiwMDAbJnHmsjISLVv314TJ07UtWvXTOl5+PBhdezYUR9++KHS09NN6YmsXblyxWrd39/f5l5Xr15V7969NWTIEIubh5114MABtW/fPls+vBAXF6fOnTs73Xvv3r3q0KGDlixZYs5gurWdvkOHDvrggw/sej4YuXnzpqZOnapnn302W/6epFv/3jF48GC7guc+Pj6qW7euxdqCBQvUq1cvp37e/NORI0fUpUsXzZgxw7SeAAAAgBEC0wAAAAAAAAAAACZp27atHn/8ccN6VFSU3nvvvRycyLVlZmbq1Vdf1bx580zpl5GRoddff12nTp2SJJ0+fVrdunVTZGSkKf1nzJihdevWmdJLktasWaNXXnlFqamppvSLjo5Wx44dtX//fqd7zZs3Tz179lRcXJwJk/3d0qVL1bVrV9NCwnd68803dfHiRbvuefrpp02fIys7d+7UM888o0OHDpneOzMzU5999pleeuklp7YSw3anT582rLm5ualIkSI29YmLi1PHjh3166+/mjSZZSkpKRo6dKgOHz5sWs+EhAT16tXLtJ7JyckaPny4Zs6c6XSvAwcOZNv326FDh9S2bdts2Yj9/fffa+PGjXbd07hxY+XNm/eu12fPnq3XX39daWlpZo33l4yMDE2cOJHQNAAAALJdrns9AAAAAAAAAAAAgCt555139N///tdw2/HcuXPVpEkTPfbYYzk8meuZNm3aXRuhb8ufP7+qVaum0NBQ+fn5KSEhQdHR0dqyZYvVEG9ycrLeffddTZ48Wb169dKlS5fuusbT01PVq1dXaGioAgMDlZGR8VfvP//80+rMb731lh5//HF5enra94e1YOjQocrIyLBYCwoKUu3atRUcHKw8efIoJiZGp0+f1q5duwzvkaTr16+rd+/emjdvnooXL+7QXHPnztWbb76Z5Vbp3Llzq2bNmipevLgCAwOVkpKiixcv6ty5c9qzZ4/VOffv36/u3bvr+++/l6+vr0Nz/tO6deu0du1au+7x9vZW8+bNTTnfVjt27NCLL75o05bbcuXKqWLFigoKCpKfn58uXbqkCxcuaPv27VkGztevX6/evXvryy+/lJeXl1njwwJrodbSpUvb9PVPS0tTnz59/vrAh5FcuXKpfPnyCg0NVVBQkHx9fZUrVy5dv35dV65c0ZEjR3T8+PEsP4iRlpamN954Q/Pnz5e7u/N72l5//XXDQLKHh4dq1qypkJAQFSpUSFevXv3rmZuQkGC174QJE5QvXz6HP9hw8OBBde/ePctzPDw8FBYWprJlyyowMFCenp66ePGi/vzzT23fvl03btwwvDcuLk7PPfecfvjhB4WGhjo05z9dvHhRH3zwgd33tW7d+q7XTpw4ofHjx1u9z9vbW5UrV1bp0qUVGBgoX19fZWZm6tq1azp79qwOHDig2NhYqz0mT56s2rVr6+GHH7Z7bgAAAMAWBKYBAAAAAAAAAABMFBwcrFGjRmnYsGGG14waNUrLly+3uMURtvvmm2/ueq1MmTLq37+/GjdubDFkmJ6ernnz5mnixImGgdONGzeqR48eio6O/tvr+fPn14svvqhnn31WefLkueu+zMxMrVq1Su+++65hMOzixYtatWqVWrVqZcsf0aqUlJS7XqtYsaKGDBmievXqycPD4656TEyM/ve//2nGjBmGgci4uDgNHTpUP/zwg3Llsu8/J27evFlvv/221bB0uXLl1L9/fz3xxBOGQdDY2FgtX75cn376qWGw99ChQxo+fLg+/vhju2a0JDU1VRMnTrT7vkaNGsnf39/p820VHR2t/v37Ww1Le3p6qmvXrurQoYNKlSpl8ZrU1FRt3rxZn3zyifbt22fYa8uWLRo9erQmTJhgeM2ECRMs1rt27art27ff9XrRokX1yy+/GPb7t7l48aI2b95sWK9evbpNfT7//HOrf5dBQUHq16+fWrRoofz581vtlZSUpOXLl2vmzJlWA9gHDx7U2rVr9eSTT9o0o5FDhw5ZnN3T01O9evVSp06dVKhQobvqycnJWrNmjd5//33DzfCZmZkaM2aMqlSpotKlS9s1V0xMjPr27Ws1LB0QEKDevXurdevWhl/XpKQk/frrr5o6darOnDlj8Zr4+Hj17dtX8+fPz/LvxxaTJ0+26UMVdypUqJAeffTRu14fOXKk4bb5QoUKaeDAgWrRooXFn4u3ZWRkaNOmTfrggw8Mt4inp6frvffe06xZs+yaGwAAALCV8x/1BAAAAAAAAAAAwN+0atVKTZo0MaxfuHBB48aNy8GJ/h26d++uH3/8US1atDAM4np4eKhjx4768ssvrW55/uem02rVqmnlypXq2bOnYSjMzc1NLVq00MKFC1WiRAnD3gsXLrThT2O//v37a8GCBapfv77FsLR0K9A/ePBgLVq0yDBMK0l79+7V999/b9f58fHxGjZsmNLS0izWPTw8NHz4cP34449q1qyZ1a25QUFBev7557Vy5Uo1atTI8Lq1a9dq3rx5ds1pSVRUlM6dO/e31/z8/NSnTx8tWrRIe/bs0b59+7R69WqNGzdOderUkSSHt9Y6IiMjQ4MHD1Z8fLzhNVWqVNHSpUs1fPhwq3+/np6eevzxxzV37ly98847Vv8uFi9erB9//NGJyWHNJ598ouTkZMN648aNs+xx+fJlzZgxw7Beu3ZtrV69Wp06dbIpjOvr66v27dtryZIleu6556xeu3r16iz7ZcXSMyM0NFQLFizQoEGDLIalJcnHx0cRERFauXKl1dB2cnKyRowYkeXW+38aOXKkYRBbkp566in99NNP6t69u9Wvq6+vr1q0aKGlS5eqX79+cnNzs3jd+fPn9c4779g1o5FNmzb97Z/d3d3VqlUrzZw5Uzt27NDBgwf1+++/65NPPlGrVq3k5eWliIiIu352bN68WQcOHLB4RsWKFfXjjz+qXbt2VsPSt89/7LHHtGDBArVt29bwuu3btxsGqgEAAABnEZgGAAAAAAAAAADIBm+99ZYKFChgWF+8eDFbVk3Ur18/jRw50moI+k41a9ZUly5dbL7222+/VWBgoE3XBwcHa/LkyYb1/fv3Kz093aZetnBzc9Po0aM1YMAAmzdClytXTrNmzVJISIjhNdOmTdPVq1dtnuO9997TpUuXLNa8vb315ZdfqkePHnJ3t/0/UQYFBWnatGmKiIiwem5cXJzNPW3x8MMPa8WKFRo8eLAqV64sX19f+fj4KCQkRG3bttW3336r+fPnq169eqaea838+fOtbhAODw/XzJkz7dqi6+bmpvbt2+vLL7+Ur6+v4XVjx461GtSGY1asWKG5c+ca1gsXLmzTe2zWrFmG24RDQkL0xRdfyM/Pz+75vLy89Nprr1kNuP72228Wt907o2zZspo1a5YqVKhg0/V58+bVlClTrD4n9u3bpzVr1tg8w+LFi+8KHd9p4MCBmjx5sl1fVy8vL7388ssaM2aMYWh6+fLl2rhxo809bREQEKBZs2Zp0qRJqlu3rvz9/eXp6ang4GA1btxYkyZN0tq1a9W1a9e77l25cqXFnt7e3po2bZoCAgLsmsXDw0Njx461uMn6tlWrVtnVEwAAALAVgWkAAAAAAAAAAIBsEBgYqDFjxli9ZvTo0YQQTVCrVi0NHDjQ7vu6detmGFq7rUCBApo8ebLVDbyWhIWFqWbNmhZrSUlJOn78uF39rOnfv786d+5s932FChXSV199ZRiUvX79uv73v//Z1OvkyZNasmSJYX3s2LEKDw+3e0bp1mbSCRMmqGHDhhbrCQkJmj59ukO9LQkJCdG3336rhx56yOp1YWFhhpu8zZaSkqKPP/7YsF65cmV99tlnVkPP1tStW1effvqp4ffDtWvX9MUXXzjUG5YtXrw4y63H3bt3z/JDEBkZGVY3gI8dO1a5c+d2eE5JGjx4sLy9vS3WkpKSFBkZ6VT/OxUqVEjffvut3UHc288Jo+eudGubty1bplNSUjR16lTDert27fTSSy/ZNd+dnn32WQ0bNsyw/uGHHzrc+598fHw0Y8YM1ahRw+p1hQsXVnBw8F2v79mzx+L1DRs2VLFixRyayc3NTW+++abh88bswDgAAABwG4FpAAAAAAAAAACAbPLkk0+qRYsWhvXY2Fi9/fbbOTiRaxo5cmSWwWdLihQpokqVKlm9pmvXrhZDZLawtkHz3LlzDvX8p8qVK6tPnz4O31+sWDENHjzYsD579mxlZGRk2WfGjBmG17Vp00atWrVyeEbpVhjynXfeUb58+SzW58yZo8TERKfOuG3s2LEObePNTsuXL1dsbKzFmre3tyZNmmR3qP+f6tatq+7duxvW58yZo4SEBKfOgLR792716dNHI0aMsLqZuUSJEurUqVOW/Q4ePKg//vjDYq1WrVpZBmVtUbBgQatBZKPN8o546623bN7m/0/u7u4aO3asfHx8LNaPHz+uXbt2ZdlnxYoVhl/TUqVKafTo0Q7Nd6cePXqoevXqFmsHDhzQtm3bnD5Dknr37p3lzzlrjL4OjoalbytVqpTq1KljsXb8+HElJyc71R8AAACwhMA0AAAAAAAAAABANho9erQKFixoWF+xYoVWr16dgxO5lmrVqjkVBqtQoYJhzdPTUx06dHC4d2hoqGHt2rVrDve905gxY7LcQJuVLl26qHjx4hZrMTEx2rp1q9X7ExIStGrVKos1T09P9evXz6n5bitYsKA6duxosZaUlKSVK1c6fUbVqlVNCZiabeHChYa1Hj16qEyZMqacM2TIEMMPCCQlJWnZsmWmnOPqUlNTFR8fr+joaO3fv1/z58/X2LFj1axZM3Xs2FHr16+3er+7u7vGjx9vUwje2vfnM888Y/fsRh5++GHDmllB+mbNmhlukrdVqVKl1KVLF8O6Le/h+fPnG9b69evn9IcTpFtblvv3729YX7BggdNn+Pj4WP1a2MIo1G/Gh34aNmyoqlWrKiIiQgMGDNDEiRM1Z84c/f7774ahdwAAAMAZzv2/JwAAAAAAAAAAALCqQIECevvtt62GRseMGaOaNWs6vFXz3+yJJ55w6v6SJUsa1ipWrGg17J4Va/eaEZiuXLmywsLCnO7j7u6u1q1b6+OPP7ZYX7dundVt2evXr9eNGzcs1ho2bGgYxnZEx44d9cUXXygzM/Ou2tq1a9WuXTun+jdt2tSp+7PD5cuXtXv3bos1d3d3p0L9/+Tl5aV27dpp2rRpFuvr1q0zDK27ovLly9+Tc4cMGWJzcL9Hjx5q3ry5IiMjdf78eUVGRioyMlLR0dFOPx/vFBAQYFi7efOmKWd069bNlD5t27bVV199ZbG2du1ajRkzxvC3EsTExBhuoQ4MDNRTTz1lyozSrd9CUKpUKZ09e/au2i+//KK0tDSnPhBTt25d+fv7OzGhlDdvXl25cuWu19evX6/Tp0+rdOnSDvfu1q2baX/nAAAAgC3YMA0AAAAAAAAAAJDNGjVqpNatWxvWr1y5ojfffDPnBnIhVatWdep+Pz8/w1qVKlWc6m0tqJacnOxUb0lq37690z1us/b+3LRpk9V7f//9d8NavXr1HB3Jooceekhly5a1WNuxY4fhNlRbWQuG3ytbtmxRRkaGxdpjjz2mwoULm3pe+/bt5eHhYbG2fft2U967MNajRw+98MILNl+fK1cuFS9eXI8++qieffZZDRs2TFOnTtXChQuVL18+0+ay9qxMS0tzun9ISIhp291DQkJUrVo1i7W4uDidPHnS8F5rz7O6desafm84Kjw83OLrCQkJ2rt3r1O9zXieGT1vU1NT1atXL506dcrpMwAAAICcQmAaAAAAAAAAAAAgB7z++usKDg42rP/0009aunRpDk7kGsqVK+fU/blz5zashYaGOtXb09PTsGZpQ7K9jIJ2jihWrJgeeughi7WzZ8/q6tWrhvcabWOVZFoA8k61atWy+PqNGzd05MgRh/v6+PgYhgPvpf379xvWzHwP3BYcHGz4fZWSkqKjR4+afiZuvf/eeOMNDR8+/F6PYpHRRmZJhoF+ezRr1szpHncyek5It4L/Roy2uUs5+zzLahZbPPLII07dL1n/0Et0dLQiIiI0ZswYngsAAAB4IBCYBgAAAAAAAAAAyAH+/v4aO3as1WvGjh2rixcv5tBEDz5fX19TN6j+k7UN0bYwexPpnQoUKKBixYqZ2rNixYqGNaMg8rVr1xQdHW14n7UPCTiqdOnShjVnQntlypTJ1r8zR1kLgT/88MPZcmZYWJhh7fDhw9ly5r+Vu7u7nnzySf3444/q0qXLvR7nb5KTk7Vlyxa9//77+uSTTwyvMyMwbUa4906VKlUyrJ04ccKwZu39XahQIadmsqRMmTKGtWPHjjnV24wPgERERFj98E9qaqpmz56tiIgINWzYUG+++aZ+/vlnJSQkOH02AAAAYLZc93oAAAAAAAAAAACAf4v69eurffv2mjdvnsX61atX9cYbb+iLL77I4ckeTAULFszW/n5+ftna3xnZEZQtX7681q9fb7EWGRmpOnXq3PX66dOnDft5enpmy9ewZMmShrWzZ8863Ldo0aIO35udjALpHh4eVkPuznjkkUc0d+5ci7U//vgjW878tyldurSaNWum1q1bq1SpUvd6HMXGxur06dM6efKkjh07poMHD+r48eNKTU3NkfMrV65saj9rgenz588b1s6cOWNYK1CggFMzWVK8eHG5ublZ/K0DzjzP8ufPb8rzt3DhwurcubNmzpyZ5bXR0dGaM2eO5syZI09PT1WpUkX16tVTeHi4Hn74Ybm7s88PAAAA9xaBaQAAAAAAAAAAgBw0fPhwbdq0yTAE+euvv2rBggVq27ZtDk/24MmbN2+29vf29s7W/s7Ijs3N1ranxsTE2PW6dGvzaPny5Z2eyx7ObGgPCgoycRJzZGRkGP6ZAgIClDt37mw519r768KFC9lypivx8PCQl5eXvL29lS9fPgUEBKhw4cIqXbq0QkNDVb169WzZVmxNZmamoqKidPr0aZ07d05RUVGKiopSdHS0IiMjlZiYmKPz3ClPnjwqXLiwqT2tfX2Nfv5euXJFN2/eNLyvY8eOTs9lD2vP16yY+TwbPHiwtm7datcG/9TUVO3cuVM7d+7URx99pPz58ys8PFwNGjRQ/fr1s/W3QwAAAABGCEwDAAAAAAAAAADkID8/P40bN07PP/+8xY2SkjR+/HjVq1fP9ACZq/Hy8rrXI9wz2REWt7aN9Pr16xZfv3TpkulzOOPy5csO35td4WNnJCUlGW74zc4N6P7+/oa1hISEbDv3fnPs2LF7PYJToqOjtWzZMm3atEkHDx5UUlLSvR7JImvvN0d5e3vL09PT4veP0Xv4fnuexcXFOXyvmc8zHx8fff311+rRo4ddoek7xcfHa/ny5Vq+fLly5cqlWrVqqXnz5mrWrBnhaQAAAOQYfucJAAAAAAAAAABADqtbt646depkWE9ISNBrr71mGKjGLZ6envd6hHsmpwPTycnJFl+/ceOG6XM4w2hOW9yPG8Wt/Xmyc8O6td7WNvDi/rBz504999xzatSokaZMmaLt27fft2FpKfvey3ny5LH4utHX4n57nqWnpxt+YCIrZj/PAgMDNXfuXHXu3FkeHh5O9UpLS9PmzZv1xhtvKDw8XEOHDtWJEydMmhQAAAAwRmAaAAAAAAAAAADgHhg6dKhKlChhWN+8ebNmz56dgxPhQZIdYXFrG0nd3Nwsvn6/hWedmcfoz3gvpaSkGNZ8fHyy7VxrYcv78euEWy5fvqyBAweqc+fO2rp1qykfuvH29lbTpk3Vpk0bEya0zCjY7CyjZ1p6errF1619v90rjj7TsuP71MfHR6NHj9ayZcvUpk0bU7ZYp6SkaNmyZWrVqpXefffd++5nCgAAAFwLgWkAAAAAAAAAAIB7wNfXV+PHj5e7u/F/rpk0aZIiIyNzcCo8KLIjVGZtA61RONfZTaNmy8jIuNcjmMpaMD47t+EmJCQY1swIScJ8p0+fVvv27bVmzRqn+uTOnVtVq1ZVz5499dVXX2nbtm36+OOPVbNmTZMmvZtRgNlZRtuZjd7D1n4e3yv34zOtTJkyGj9+vDZu3Kj33ntPDRs2dHqjdUZGhr799lv16tXL6vMHAAAAcEauez0AAAAAAAAAAADAv1WNGjX03HPP6ZtvvrFYT0pK0ogRIzRr1qz7MsiVlewKwUFKTk42vae1kJqvr6/F162F5CpXrqyWLVs6PZc9AgMDc/S87GZti/T169ez7Vxr74Xs3GwNx0RFRaljx46Kj4+3+R5vb2+VKlVKISEhKlOmjEqXLq1y5cqpTJkyOf5BiOwKyBp9CMRoo7W151nevHnVt29fU+ayx/38/ebn56fWrVurdevWunHjhjZv3qwNGzZo48aNDn/Ya/v27Ro2bJg+/fRTttkDAADAdASmAQAAAAAAAAAA7qHBgwfrt99+0+nTpy3Wd+7cqe+++07du3fPsZkyMzNN6ZMdW5BxS2Jiouk9rQVwg4KCLL6eN29ew3sKFSqknj17Oj3Xv5mfn588PT0tbsrNzi2s1t4LRmFT3Bvp6ekaNmxYlmHp4OBgNWjQQLVq1VLlypVVsmRJuz6Ik5KS4uSkxrLjeZacnGwYmA4ICLD4ur+/v2G/jIwMnmdW5M6dW40aNVKjRo0k3Qrxb926VVu2bNG2bdsUGxtrc69ffvlFS5cuVURERHaNCwAAgH8pAtMAAAAAAAAAAAD3kLe3tyZMmKCOHTsabmSeMmWK6tevr9KlS+fITBkZGab0yY4tyLjlzz//NL2ntY2gwcHBdr0uSVevXnV6pn87Nzc3BQUF6Y8//rirFhcXp6SkJMPt3844d+6cYa1o0aKmnwfHfffdd9q9e7dhPSgoSEOHDlWrVq2c+k0F2fk8j4+PV0ZGhqm/SSE6OtqwVrJkSYuvW3ueJSYmKi0tTblyEbGwRbFixdS2bVu1bdtWknTs2DH99ttv+umnn7R///4s7//0008JTAMAAMB0D97vbgMAAAAAAAAAAHAxVapUsbq5Mjk5WSNGjDAMVDvC2q+6T0tLM+WMy5cvm9IHd4uKijK95+HDhw1roaGhFl8vVqyY4T2XLl1yeiYYf40zMjKs/p0549ChQ4a14sWLZ8uZsF9qaqpmzJhhWC9atKgWLlyo1q1bOx1Gzs7n+c2bN3XmzBlTe546dcqwVqpUKYuve3l5GW7Tl3imOaN8+fJ68cUXNX/+fK1evVrt2rWzev3Zs2d18ODBHJoOAAAA/xYEpgEAAAAAAAAAAO4DAwYMULly5Qzr+/btsxqMs5e18JxZm0RjYmJM6YO7nT9/XikpKab1y8zM1JEjRyzW8uTJYxiSLVmypOGG4/PnzysuLs60Gf+tKlSoYFjLrkChtcB0iRIlsuVM2G/r1q2KjY01rH/88cdWtybbw9rGZjN+K4HR88dRe/fuNayFhYUZ1ipWrOhQT9guJCREY8eO1fjx461et2/fvhyaCAAAAP8WBKYBAAAAAAAAAADuA15eXpowYYJy5cpleM3UqVN14sQJ084zkpiYaMoZR48eNaUP7paSkqLdu3eb1m/Xrl1KSEiwWKtevbrhRnJ3d3c9/PDDVvua7dy5c9q4caNOnz6tmzdvmt7/flOlShXD2oYNG0w/LzIyUqdPn7ZY8/X1Vfny5U0/E47ZsWOHYS08PFyVK1c27awDBw4Y1jIzM53ub+bzTJI2b95s8fVcuXKpRo0ahvdZC1Pv3LnT6bn+KSEhQT///LOOHj2q69evm97fDGlpaTpz5ox+/vlnTZ8+XcuXLzelb5s2bdSsWTPDurWQPgAAAOAI4//HDQAAAAAAAAAAADmqcuXK6tOnj6ZNm2axnpqaqg8++MCUs4y2AksybSsw2yGz14YNG1SnTh1Tei1cuNCwVq9ePav3hoeHa/v27RZrK1euVJMmTZya7Z8mTJigX3755a9/LliwoIoUKaIiRYqoVatWatSokann3WuPPvqo3N3dLW7x3bx5s6KiolSsWDHTzluwYIFhALZ69ery9PQ07Sw45+zZs4a1qlWrmnbOmTNndP78ecN6Wlqa02esXLlSI0eONOX9dfr0acON1VWqVFGePHkM7w0PDzf8GfzTTz9p+PDhpn4PLFiw4G+blvPmzfvX86x69ep64YUXTDvLHunp6Ro8eLBOnDihyMhIpaam/lWrVq2annrqKVPOadq0qdasWWOxZtaHtwAAAIDb2DANAAAAAAAAAABwH+nTp48qVapkWDcrQJQvXz7DmrVgnK1u3LihjRs3Ot0HxhYsWKAbN2443Sc+Pl6rV6+2WHN3d9eTTz5p9f7GjRsb1tasWaPIyEin5rvTmTNn9Ouvv/7ttUuXLmn//v1avXq11Q8CPKgCAgJUvXp1i7WMjAzNnTvXtLNSUlK0aNEiw3p4eLhpZ8F51jYSFyxY0LRzfvjhB6t1MwLTV65c0fr1653uI0mzZs0yrEVERFi9t0qVKgoKCrJYu3DhglasWOHUbHdKTU29a9br16/r2LFjWr9+/T0NDHt4ePy1bf7OsLQkHTx4UNeuXTPlHH9/f8Oan5+fKWcAAAAAtxGYBgAAAAAAAAAAuI94enpqwoQJ2b7FNSAgwPCMPXv2KCUlxan+c+bMUVJSklM9YF18fLzVYKCt3n33XcO/q3r16umhhx6yen+ZMmUMt9mmp6drypQpTs9424QJEyxuWpakoKAg1a5d27Sz7ifPPPOMYW3mzJk6ceKEKedMmTJFFy9etFjz8fFR69atTTkH5rC2KfnSpUumnHH8+HHNnj3b6jU3b9405ayPPvrI6Z89Z86c0fz58y3WfHx81LJlS6v3u7u7W/1++/TTT00LMn/33XeKiooyrP/3v/815RxH1apVy+LrKSkp+vHHH005w9oHaooUKWLKGQAAAMBtBKYBAAAAAAAAAADuM+XLl9eAAQOy9QwPDw+FhoZarCUkJGjlypUO946OjtZnn33m8P2w3bRp03Ts2DGH7//ll1+sBt9eeOEFm/r06NHDsLZixYosN9TaYsmSJXdtl75Tu3bt5O7umv/5s0WLFgoODrZYS0lJ0auvvup00HTnzp2aOXOmYb1ly5bKnz+/U2fAXIGBgYa1DRs2ON3/6tWrGjBgQJYbpM0KTJ88eVIff/yxw/enpKRo6NChd21Evq1du3Y2bS3u1KmTvL29LdbOnTun119/3eEZbzt16pSmTZtmWK9Ro4bKlCnj9DnOaNCggWHt888/19WrV50+Y/ny5Ya1atWqOd0fAAAAuJNr/j8GAAAAAAAAAAAAD7hevXopLCwsW894/PHHDWtTpkzRlStX7O4ZFxenvn37mhKkQtZu3rypvn37KiYmxu57t23bpiFDhhjWH330UZs3Njdt2lQPP/ywYX38+PFaunSp3TPetnPnTo0ePdqwXqBAAfXs2dPh/vc7b29v9evXz7B++PBh9e7d2+Gt7rt27VKfPn0Mt3f7+vpm+4c4YL+KFSsa1vbu3Wv1AwZZiYmJUdeuXXX27Nksr71x44bD5/zT9OnTNW/ePLvvu/0sPHjwoMW6r6+v1e+hOwUHB6tz586G9VWrVmns2LFKT0+3e05Jio2NVb9+/ax+v77yyisO9TZTnTp1DEPbly5d0muvvZZlmN6aRYsWaffu3RZrpUuXtvr+BgAAABxBYBoAAAAAAAAAAOA+5OHhoQkTJhhuuTRDw4YNDWsXLlywO/i8Z88edejQwamNx7BfdHS0OnbsqKNHj9p8z4oVK9S7d2/DoKOPj4/GjBlj1xzvvPOOPD09LdZSU1M1bNgwvf/++3Zvo122bJl69Ohh9b5+/frZtDn2Qda+fXtVrVrVsL5582Z169ZNp06dsqvvkiVL1LNnT12/ft3wmoEDB6pw4cJ29UX2e+KJJ+Tm5mZYf/XVV3XkyBG7+65YsUKtW7e2+Vl+7do1u88wkpmZqdGjR+vzzz+3OZAcExOjXr16aePGjYbX9O/fXwEBATbP0b9/fxUtWtSwPmvWLPXu3VsXL160uad068MNHTp0sBpEb9KkyX2xXdnNzU3PPfecYX3dunV6+eWXHfqA1KpVq6x+CKZr16529wQAAACyQmAaAAAAAAAAAADgPlWmTBkNGjQo2/qHhYWpUqVKhvU9e/aodevWWrlypdUtkgcPHtQrr7yiTp066fz583+ruXqI9X4RHR2ttm3batKkSbp06ZLhdQcOHFCfPn00ZMgQq1thR40apZIlS9o1Q6VKlTR48GCr10yfPl1NmzbVnDlzrIbsMjMztWXLFvXs2VNDhw61GpZ+/PHH/xXhOnd3d02cOFH58+c3vObAgQOKiIjQe++9pzNnzhhel5aWpk2bNqlTp04aPny41fdCkyZN1L17dycmR3YJDg5W/fr1DetXr15Vhw4d9Pnnnys+Pt5qr2vXrmnJkiV6+umnNWTIEMXFxdk8x+XLl22+1haZmZmaMmWK2rVrp02bNhluPo+Pj9fMmTPVokULbd++3bBfeHi4evToYdcMefLk0aRJkww/BCJJGzZsUNOmTfXBBx8oMjLSar9Tp05pzJgxatu2raKjow2vK1y4sN5++227Zs1OzzzzjCpXrmxYX7dunVq2bKmZM2dm+R6TpP3792vIkCEaNGiQUlNTLV4TGhqq9u3bOzoyAAAAYCjXvR4AAAAAAAAAAAAAxrp3766ffvrJ8NfWO8PNzU3Dhw+3ukHyjz/+0ODBg1WwYEHVqFFDpUqVUp48eZSUlKTIyEjt3btXUVFRFu8tVKiQBgwYoDfeeMP02f/tqlatqn379v0tSJiamqqvvvpK33zzjf7zn/+ocuXKCgwMVHJysmJiYrR3716dPn06y97PP/+82rVr59BcPXv21NmzZzVv3jzDay5cuKA333xTb7/9tqpUqaLQ0FAFBATI19dX169f1/nz57Vnzx6bNrcWL15ckyZNsrpl15WUKFFC06ZNU8+ePQ1D5Kmpqfr666/19ddfq1y5cqpUqZKCgoLk5+enS5cuKSYmRtu3b7cp3BgWFvav+vo+iF599VVt3LjRcBvzzZs3NWXKFH3yyScKCwtThQoVVKBAAXl5eSkxMVGxsbE6fvy4jh49ahhglaQaNWro+vXrFrdO2/JcccShQ4fUo0cPBQUFqXbt2nrooYfk5+en2NhYnTt3Ttu2bbM6sySFhIRo4sSJDr2Hq1evrnHjxmn48OHKzMy0eM2NGzf0xRdf6IsvvlCZMmUUFhamwMBA5cuXT4mJiYqJidH+/ftt2vzu5eWlqVOn2rUJO7vlypVLEyZMUJs2bQy/1rGxsRo/frzef//9v545AQEB8vPzU0pKihITE3X+/HkdOnRIf/75p9XzfHx8NHnyZOXKRZQFAAAA5uPfMgEAAAAAAAAAAO5j7u7umjBhgiIiIqxugXVUnTp11Lp1ay1ZssTqdZcuXdLq1att7ps/f359+eWXunDhgpMTwpLatWurQYMGmjJlyl219PR07dq1S7t27bK7b9euXTVixAinZnv77bfl4eGh2bNnW70uPT1du3fvdvjDAGXLltX06dOVL18+h+5/UNWsWVPTp09X3759lZiYaPXa48eP6/jx4w6dU79+fX344YfKnTu3Q/cjZ4SGhmrIkCGaNGmS1etSUlK0c+dO7dy50+4zunbtquHDh2v8+PGGgemYmBgFBwfb3fu2tm3bauXKlUpKSrqrFhsbq+XLl9vdMyQkRN99950CAwMdnisiIkKS9Nprr1n9TQvSrS3StgSjLcmbN6+mTZumsLAwh+7PTuXKldP777+voUOHWg2op6am6tChQzp06JBD53h5eemDDz5QhQoVHB0VAAAAsMr9Xg8AAAAAAAAAAAAA60qWLKmhQ4dmW/933nlHTZo0Ma1fkSJF9O2336pixYqm9cTd+vTpoxdeeMGUXh4eHho5cqRGjRrldC83NzeNGTNGb775pry8vEyY7m5169bV//73PxUuXDhb+t/vateurfnz56ts2bKm9/b09FTfvn31+eefK0+ePKb3h/l69eql7t27m973oYce0owZMzRq1Ch5enpafaZv3rzZqbOqV6+u6dOny9fX16k+tzVs2FCzZ89WoUKFnO4VERGhb7/91qlAuDVFixbVDz/8oDp16mRLfzM8+eST+uijj+Tj45Mt/QsWLKjp06erUaNG2dIfAAAAkAhMAwAAAAAAAAAAPBA6d+6s2rVrZ0tvLy8vTZ06Va+++qrTYaimTZtq0aJFbIjMIUOHDtXYsWOd+nsLDQ3V7NmzTQ9cdurUSUuXLlX9+vVN6xkYGKgJEybom2++kb+/v2l9H0RlypTRwoUL9dJLL8nb29uUnrVq1dKCBQs0aNAgeXh4mNITOWPkyJEaN26cKYFjHx8f9e3bV6tWrVJ4ePhfrzdo0EC5cln+JdZz5851+twaNWpo4cKFqlatmsM9AgIC9NZbb+mzzz5TgQIFnJ7pztmWL1+url27Gn4N7OXp6anevXtrxYoVKl++vCk9s1OjRo20bNmyv70nnOXu7q6IiAgtW7bsvg6MAwAAwDUQmAYAAAAAAAAAAHgAuLm5afz48dm28dXd3V09e/bU2rVr1bVrV+XNm9eu+2vVqqWvv/5aH3/8sakhNWStXbt2WrFihVq2bGlXyLV06dIaO3asli5dqipVqmTLbCEhIZo+fbrmzZunp556yuEwZ8WKFfX6669rzZo1evrpp+Xm5mbypA8mb29vDRw4UD///LP69Onj0AZcHx8fNWvWTHPmzNGsWbP4sMMDrG3btlq6dKk6d+7s0Pda8eLF9fLLL2v9+vUaNGjQXT2CgoL02GOPWbx3z5492r17t0Nz36l06dL64Ycf9MYbbygoKMjm+4oUKaKXX35Z69at07PPPuv0HJb4+/tr1KhR+umnn9SjRw+75rtToUKF9OKLL2rVqlUaMmSIcufObfKk2adEiRKaMWOGvvrqKzVv3tzhD2v4+/urQ4cOWrZsmSZOnKiAgACTJwUAAADu5paZmZl5r4cAAAAAAAAAAADA/SU5OVkbNmzQli1bdPjwYUVGRuratWvKyMiQr6+vChYsqNDQUFWrVk1PPPGESpUqda9HhqQ///xTa9eu1bZt23Ty5EnFxsYqOTlZPj4+KlCggEJCQvSf//xH9evXz7aQtDXJycnasmWL9uzZo6NHjyoqKkqXLl1SUlKSMjMz5efnp7x586pAgQKqUKGCHnnkEVWtWlVly5bN8VkfRJmZmdqzZ4927NihAwcO6Pz584qJiVFSUpLS09Pl5+cnPz8/lShRQhUrVlTVqlUVHh5uylZi3F8SEhK0adMm7d27V/v27VNsbKyuXbumhIQEeXh4yNfXV4ULF1bJkiVVpUoV1a5dW5UqVcqyb0pKipKTky3WfHx85OXlZXjvtm3b1K1bN4u18ePHq02bNnedtX79ev322286fPiw/vjjDyUmJsrLy0v58+f/a/a6deuqdu3aOf5BioyMDO3Zs0e7du3SwYMHFRkZqZiYGCUmJiolJUW+vr7y9/eXv7+/SpcurUceeURhYWGqWrWqy2xwv379unbs2KHDhw/ryJEjOn/+vBISEpSQkKDExMS/3msFCxZUiRIlVKFCBdWqVUvVq1e3+l4BAAAAsgOBaQAAAAAAAAAAAAAAkK3sDUwDAAAAgJnc7/UAAAAAAAAAAAAAAAAAAAAAAJBdCEwDAAAAAAAAAAAAAAAAAAAAcFkEpgEAAAAAAAAAAAAAAAAAAAC4LALTAAAAAAAAAAAAAAAAAAAAAFwWgWkAAAAAAAAAAAAAAAAAAAAALovANAAAAAAAAAAAAAAAAAAAAACXRWAaAAAAAAAAAAAAAAAAAAAAgMsiMA0AAAAAAAAAAAAAAAAAAADAZRGYBgAAAAAAAAAAAAAAAAAAAOCyCEwDAAAAAAAAAAAAAAAAAAAAcFkEpgEAAAAAAAAAAAAAAAAAAAC4LALTAAAAAAAAAAAAAAAAAAAAAFwWgWkAAAAAAAAAAAAAAAAAAAAALsstMzMz814PAQAAAAAAAAAAAAAAAAAAAADZgQ3TAAAAAAAAAAAAAAAAAAAAAFwWgWkAAAAAAAAAAAAAAAAAAAAALovANAAAAAAAAAAAAAAAAAAAAACXRWAaAAAAAAAAAAAAAAAAAAAAgMsiMA0AAAAAAAAAAAAAAAAAAADAZRGYBgAAAAAAAAAAAAAAAAAAAOCyCEwDAAAAAAAAAAAAAAAAAAAAcFkEpgEAAAAAAAAAAAAAAAAAAAC4LALTAAAAAAAAAAAAAAAAAAAAAFwWgWkAAAAAAAAAAAAAAAAAAAAALovANAAAAAAAAAAAAAAAAAAAAACXRWAaAAAAAAAAAAAAAAAAAAAAgMsiMA0AAAAAAAAAAAAAAAAAAADAZRGYBgAAAAAAAAAAAAAAAAAAAOCyCEwDAAAAAAAAAAAAAAAAAAAAcFkEpgEAAAAAAAAAAAAAAAAAAAC4LALTAAAAAAAAAAAAAAAAAAAAAFwWgWkAAAAAAAAAAAAAAAAAAAAALovANAAAAAAAAAAAAAAAAAAAAACXRWAaAAAAAAAAAAAAAAAAAAAAgMsiMA0AAAAAAAAAAAAAAAAAAADAZRGYBgAAAAAAAAAAAAAAAAAAAOCyCEwDAAAAAAAAAAAAAAAAAAAAcFkEpgEAAAAAAAAAAAAAAAAAAAC4LALTAAAAAAAAAAAAAAAAAAAAAFwWgWkAAAAAAAAAAAAAAAAAAAAALovANAAAAAAAAAAAAAAAAAAAAACXRWAaAAAAAAAAAAAAAAAAAAAAgMsiMA0AAAAAAAAAAAAAAAAAAADAZRGYBgAAAAAAAAAAAAAAAAAAAOCyCEwDAAAAAAAAAAAAAAAAAAAAcFkEpgEAAAAAAAAAAAAAAAAAAAC4LALTAAAAAAAAAAAAAAAAAAAAAFwWgWkAAAAAAAAAAAAAAAAAAAAALovANAAAAAAAAAAAAAAAAAAAAACXRWAaAAAAAAAAAAAAAAAAAAAAgMsiMA0AAAAAAAAAAAAAAAAAAADAZRGYBgAAAAAAAAAAAAAAAAAAAOCyCEwDAAAAAAAAAAAAAAAAAAAAcFkEpgEAAAAAAAAAAAAAAAAAAAC4LALTAAAAAAAAAAAAAAAAAAAAAFwWgWkAAAAAAAAAAAAAAAAAAAAALovANAAAAAAAAAAAAAAAAAAAAACXRWAaAAAAAAAAAAAAAAAAAAAAgMsiMA0AAAAAAAAAAAAAAAAAAADAZRGYBgAAAAAAAAAAAAAAAAAAAOCyCEwDAAAAAAAAAAAAAAAAAAAAcFkEpgEAAAAAAAAAAAAAAAAAAAC4LALTAAAAAAAAAAAAAAAAAAAAAFwWgWkAAAAAAAAAAAAAAAAAAAAALovANAAAAAAAAAAAAAAAAAAAAACXRWAaAAAAAAAAAAAAAAAAAAAAgMsiMA0AAAAAAAAAAAAAAAAAAADAZRGYBgAAAAAAAAAAAAAAAAAAAOCyCEwDAAAAAAAAAAAAAAAAAAAAcFkEpgEAAAAAAAAAAAAAAAAAAAC4rP8DZAttOh+Sz7AAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 1140x570 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 616,
       "width": 1446
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define keywords for academia and industry to categorize the institutions\n",
    "academia_keywords = ['University', 'Institute', 'School', 'College', 'Stanford', 'MIT', 'Harvard', 'EPFL', 'Delft', 'Hamburg', 'Berkeley']\n",
    "industry_keywords = ['IBM', 'Apple', 'Toyota', 'Honda', 'LLC', 'Inc', 'Corporation', 'Company', 'Ltd', 'Group', 'Systems', 'Technologies', 'AI', 'Labs', 'AWS', 'Google', 'Microsoft', 'Nvidia', 'Amazon', 'Salesforce', 'Deepmind', 'Everyday Robots']\n",
    "\n",
    "# Function to categorize each entry\n",
    "def categorize_institution(institutions):\n",
    "    if isinstance(institutions, str):\n",
    "        is_academia = any(keyword in institutions for keyword in academia_keywords)\n",
    "        is_industry = any(keyword in institutions for keyword in industry_keywords)\n",
    "        if is_academia and is_industry:\n",
    "            return 'Joint Industry & Academia'\n",
    "        elif is_academia:\n",
    "            return 'Academia'\n",
    "        elif is_industry:\n",
    "            return 'Industry'\n",
    "    return 'Other'  \n",
    "\n",
    "# Drop duplicates based on 'Paper name' and re-categorize the institutions\n",
    "unique_data = data.drop_duplicates(subset='Paper name')\n",
    "unique_data['Institution Category'] = unique_data['Involved institutions'].apply(categorize_institution)\n",
    "\n",
    "# Filter out the 'Other' category and count the number of papers per category\n",
    "category_counts = unique_data[unique_data['Institution Category'] != 'Other']['Institution Category'].value_counts()\n",
    "\n",
    "# Creating the horizontal bar chart\n",
    "plt.figure(figsize=(4, 2))\n",
    "bars = plt.barh(category_counts.index, category_counts, color=['#d62828', '#d62828', '#d62828'])\n",
    "\n",
    "# Add the number of entries to the bar chart\n",
    "for bar in bars:\n",
    "    width = bar.get_width()\n",
    "    plt.annotate(str(int(width)),\n",
    "                 xy=(width, bar.get_y() + bar.get_height() / 2),\n",
    "                 xytext=(3, 0),\n",
    "                 textcoords=\"offset points\",\n",
    "                 ha='left', va='center')\n",
    "\n",
    "# Automatically adjust x-axis with 16% padding\n",
    "xmax = category_counts.max() * 1.16\n",
    "plt.axvspan(0, xmax, facecolor='#003049', alpha=0.1)\n",
    "plt.xlim(0, xmax)\n",
    "\n",
    "plt.xticks(size=10)\n",
    "plt.yticks(size=10)\n",
    "\n",
    "plt.xlabel('Number of Papers')\n",
    "plt.grid(axis='x', linestyle='--', alpha=0.7)\n",
    "\n",
    "# Add this line to invert the y-axis\n",
    "plt.gca().invert_yaxis()\n",
    "\n",
    "plt.savefig('Affiliation.png', dpi=300, bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/6j/28ylcj053gv130688f_14jw00000gn/T/ipykernel_23972/3424054803.py:11: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  unique_data['Institutions'] = unique_data['Involved institutions'].apply(parse_institutions)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x200 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 214,
       "width": 505
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Function to clean, split, and standardize institution names\n",
    "def parse_institutions(institution_list):\n",
    "    if pd.notna(institution_list):\n",
    "        # Split the institutions by commas, strip any leading/trailing whitespace\n",
    "        institutions = [inst.strip() for inst in institution_list.split(',')]\n",
    "        return institutions\n",
    "    return []\n",
    "\n",
    "# Apply the function to split and expand the institutions into a list\n",
    "unique_data = data.drop_duplicates(subset='Paper name')\n",
    "unique_data['Institutions'] = unique_data['Involved institutions'].apply(parse_institutions)\n",
    "\n",
    "# Explode the DataFrame so each institution appears in its own row\n",
    "exploded_data = unique_data.explode('Institutions')\n",
    "\n",
    "# Standardize institution names\n",
    "standardized_names = {\n",
    "    \"Google Deepmind/ prev. Deepmind or Google\": \"Google\",\n",
    "    \"Meta AI\": \"Meta\",\n",
    "    \"Carnegie Mellon University\": \"Carnegie Mellon\",\n",
    "    \"Tsinghua University\": \"Tsinghua\",\n",
    "    \"UC Berkeley\": \"Berkeley\",\n",
    "    \"University of Washington\": \"UW\"\n",
    "}\n",
    "\n",
    "exploded_data['Institutions'] = exploded_data['Institutions'].replace(standardized_names)\n",
    "\n",
    "# Count the occurrences of each institution\n",
    "institution_counts = exploded_data['Institutions'].value_counts()\n",
    "\n",
    "# Get the top 10 institutions\n",
    "top_ten_institutions = institution_counts.head(10)\n",
    "\n",
    "# Plotting the data\n",
    "plt.figure(figsize=(4, 2))\n",
    "bars = plt.barh(top_ten_institutions.index, top_ten_institutions.values, color='#d62828')\n",
    "\n",
    "# Adding the number of papers next to each bar\n",
    "for bar in bars:\n",
    "    xval = bar.get_width()\n",
    "    plt.text(xval + 0.5, bar.get_y() + bar.get_height() / 2, int(xval), \n",
    "             va='center', \n",
    "             ha='left',\n",
    "             fontsize=6)  # Added fontsize parameter\n",
    "\n",
    "# Automatically adjust x-axis with 16% padding\n",
    "xmax = top_ten_institutions.max() * 1.16\n",
    "plt.axvspan(0, xmax, facecolor='#003049', alpha=0.1)\n",
    "plt.xlim(0, xmax)\n",
    "\n",
    "plt.xlabel('Number of Papers')\n",
    "plt.grid(axis='x', linestyle='--', alpha=0.7)\n",
    "plt.gca().invert_yaxis()  # Invert y-axis to have the highest value on top\n",
    "plt.savefig('Institutions.png', dpi=300, bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x200 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 216,
       "width": 382
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "papers_per_year = unique_data['Year paper published'].value_counts().sort_index()\n",
    "\n",
    "plt.figure(figsize=(4, 2))\n",
    "bars = plt.bar(papers_per_year.index, papers_per_year, color='#d62828')\n",
    "\n",
    "plt.xlabel('Year')\n",
    "plt.ylabel('Number of Papers')\n",
    "plt.grid(axis='y', linestyle='--', alpha=0.7)\n",
    "\n",
    "# Adding text labels above the bars\n",
    "for bar in bars:\n",
    "    yval = bar.get_height()\n",
    "    plt.text(bar.get_x() + bar.get_width()/2, yval, int(yval), \n",
    "             va='bottom',\n",
    "             ha='center',\n",
    "             fontsize=6)\n",
    "\n",
    "# Automatically adjust y-axis with 16% padding\n",
    "ymax = papers_per_year.max() * 1.16\n",
    "plt.axhspan(0, ymax, facecolor='#003049', alpha=0.1)\n",
    "plt.ylim(0, ymax)\n",
    "\n",
    "plt.xticks(size=10)\n",
    "plt.yticks(size=10)\n",
    "\n",
    "plt.savefig('year.png', dpi=300, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x200 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 216,
       "width": 390
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Hardcoded data for papers per year\n",
    "papers_per_year = {\n",
    "    2021: 4,\n",
    "    2022: 74,\n",
    "    2023: 494,\n",
    "    2024: 1600,\n",
    "}\n",
    "\n",
    "# Convert to pandas Series and prepare data for exponential fit\n",
    "papers_per_year = pd.Series(papers_per_year)\n",
    "x = np.array(list(papers_per_year.index))\n",
    "y = np.array(list(papers_per_year.values))\n",
    "x_for_exp = x - x[0]  # normalize x values to start from 0\n",
    "\n",
    "# Fit exponential curve\n",
    "popt, _ = curve_fit(lambda t, a, b: a * np.exp(b * t), x_for_exp, y)\n",
    "x_smooth = np.linspace(0, x_for_exp[-1], 100)\n",
    "y_smooth = popt[0] * np.exp(popt[1] * x_smooth)\n",
    "\n",
    "# Plotting\n",
    "plt.figure(figsize=(4, 2))\n",
    "sns.set_style('darkgrid',  # Reapply the style settings\n",
    "              {'xtick.bottom': True,\n",
    "               'ytick.left': True,\n",
    "               'grid.linestyle': '--',\n",
    "               'font.family': ['sans-serif'],\n",
    "               'axes.edgecolor': 'white'})\n",
    "bars = plt.bar(papers_per_year.index, papers_per_year, color='#d62828')\n",
    "\n",
    "# Add exponential trend line\n",
    "plt.plot(x_smooth + x[0], y_smooth, \n",
    "         color='black',\n",
    "         # color='#d62828',  # Same red as bars\n",
    "         linestyle='--',\n",
    "         linewidth=1,    # Thinner line\n",
    "         alpha=0.8)        # Slightly more visible  \n",
    "\n",
    "plt.xlabel('Year')\n",
    "plt.ylabel('Number of Papers')\n",
    "plt.grid(axis='y', linestyle='--', alpha=0.7)\n",
    "\n",
    "# Adding text labels above the bars\n",
    "for bar in bars:\n",
    "    yval = bar.get_height()\n",
    "    plt.text(bar.get_x() + bar.get_width()/2, yval, int(yval), \n",
    "             va='bottom',\n",
    "             ha='center',\n",
    "             fontsize=6)\n",
    "\n",
    "# Automatically adjust y-axis with 16% padding\n",
    "ymax = max(papers_per_year.max(), max(y_smooth)) * 1.16\n",
    "plt.axhspan(0, ymax, facecolor='#003049', alpha=0.1)\n",
    "plt.ylim(0, ymax)\n",
    "\n",
    "plt.xticks(size=10)\n",
    "plt.yticks(size=10)\n",
    "\n",
    "plt.savefig('year_all.png', dpi=300, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x200 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 216,
       "width": 382
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Hardcoded data for papers per year\n",
    "papers_per_year = {\n",
    "    2020: 13,\n",
    "    2021: 72,\n",
    "    2022: 114,\n",
    "    2023: 325,\n",
    "    2024: 738,\n",
    "}\n",
    "\n",
    "# Convert to pandas Series and prepare data for exponential fit\n",
    "papers_per_year = pd.Series(papers_per_year)\n",
    "x = np.array(list(papers_per_year.index))\n",
    "y = np.array(list(papers_per_year.values))\n",
    "x_for_exp = x - x[0]  # normalize x values to start from 0\n",
    "\n",
    "# Fit exponential curve\n",
    "popt, _ = curve_fit(lambda t, a, b: a * np.exp(b * t), x_for_exp, y)\n",
    "x_smooth = np.linspace(0, x_for_exp[-1], 100)\n",
    "y_smooth = popt[0] * np.exp(popt[1] * x_smooth)\n",
    "\n",
    "# Plotting\n",
    "plt.figure(figsize=(4, 2))\n",
    "sns.set_style('darkgrid',  # Reapply the style settings\n",
    "              {'xtick.bottom': True,\n",
    "               'ytick.left': True,\n",
    "               'grid.linestyle': '--',\n",
    "               'font.family': ['sans-serif'],\n",
    "               'axes.edgecolor': 'white'})\n",
    "bars = plt.bar(papers_per_year.index, papers_per_year, color='#d62828')\n",
    "\n",
    "# Add exponential trend line\n",
    "plt.plot(x_smooth + x[0], y_smooth, \n",
    "         color='black',\n",
    "         # color='#d62828',  # Same red as bars\n",
    "         linestyle='--',\n",
    "         linewidth=1,    # Thinner line\n",
    "         alpha=0.8)        # Slightly more visible  \n",
    "\n",
    "plt.xlabel('Year')\n",
    "plt.ylabel('Number of Papers')\n",
    "plt.grid(axis='y', linestyle='--', alpha=0.7)\n",
    "\n",
    "# Adding text labels above the bars\n",
    "for bar in bars:\n",
    "    yval = bar.get_height()\n",
    "    plt.text(bar.get_x() + bar.get_width()/2, yval, int(yval), \n",
    "             va='bottom',\n",
    "             ha='center',\n",
    "             fontsize=6)\n",
    "\n",
    "# Automatically adjust y-axis with 16% padding\n",
    "ymax = max(papers_per_year.max(), max(y_smooth)) * 1.16\n",
    "plt.axhspan(0, ymax, facecolor='#003049', alpha=0.1)\n",
    "plt.ylim(0, ymax)\n",
    "\n",
    "plt.xticks(size=10)\n",
    "plt.yticks(size=10)\n",
    "\n",
    "plt.savefig('Scaling.png', dpi=300, bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.9.18 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.1"
  },
  "vscode": {
   "interpreter": {
    "hash": "a665b5d41d17b532ea9890333293a1b812fa0b73c9c25c950b3cedf1bebd0438"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Images/Neural_Scaling_Laws_Robotics/v6_final/Scaling_Laws.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Imports"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sklearn.linear_model import LinearRegression\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from scipy import stats\n",
    "from math import floor\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.optimize import curve_fit\n",
    "import scipy.stats as stats\n",
    "from scipy.stats import t\n",
    "import seaborn as sns\n",
    "import pylustrator  \n",
    "pylustrator.start()\n",
    "import plotly.graph_objects as go\n",
    "from IPython.display import HTML, display\n",
    "from matplotlib.patches import Patch\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.image as mpimg\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "%config InlineBackend.figure_format ='retina'\n",
    "\n",
    "sns.set(font_scale=1.5)\n",
    "\n",
    "sns.set_context(\"paper\")\n",
    "\n",
    "sns.set_style('darkgrid',\n",
    "              {'xtick.bottom' : True,\n",
    "               'ytick.left': True,\n",
    "               'grid.linestyle':'--',\n",
    "               'font.family': ['sans-serif'],\n",
    "               'axes.edgecolor' : 'white'})\n",
    "\n",
    "pd.set_option(\"display.max_rows\", None, \"display.max_columns\", None)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Function Definitions"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Power Law Function"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def power_law(x,C,a,k):\n",
    "    return C * np.power(x, a) + k\n",
    "\n",
    "# Optimize k in the equation y = Cx^a + k, leave C and a to a linear regression.\n",
    "def PowerLawFitGridSearch(x, y, precision = 6):\n",
    "    x, y = np.array(x).reshape(-1,1), np.array(y).reshape(-1,1)\n",
    "\n",
    "    y_scale = floor(np.log10(y.max() - y.min()))\n",
    "\n",
    "    scales = [10**(i-1) for i in range(y_scale, -1 * precision, -1)]\n",
    "    \n",
    "    initial_range = (-y.min()*.9, y.min()*.9)\n",
    "\n",
    "    for scale in scales:\n",
    "        start, end = initial_range\n",
    "        k = start\n",
    "        ks, results = [], []\n",
    "        while (k < end):\n",
    "            k = min(k + scale, end)\n",
    "            \n",
    "            model = LinearRegression()\n",
    "            model.fit(np.log10(x), np.log10(y-k))\n",
    "\n",
    "            score = model.score(np.log10(x), np.log10(y-k))\n",
    "                        \n",
    "            ks.append(k)\n",
    "            results.append(score)\n",
    "                    \n",
    "        best_i = np.argmax(results)\n",
    "        best_k = ks[best_i]\n",
    "                \n",
    "        initial_range = (max(best_k - scale, start), min(best_k + scale, end)) #never want to subtract more than the min\n",
    "        \n",
    "    model = LinearRegression()\n",
    "    model.fit(np.log10(x), np.log10(y-best_k))\n",
    "\n",
    "    score = model.score(np.log10(x), np.log10(y-best_k))\n",
    "    a = model.coef_[0][0]\n",
    "    C = model.intercept_[0]\n",
    "    \n",
    "    return {'r2': score, 'alpha': a, 'k': best_k, 'C': 10**C}\n",
    "\n",
    "# Optimize C,a, and k in the equation y = Cx^a + k\n",
    "# This does not work very effectively\n",
    "def PowerLawFitCurveFit(x, y, precision = 6):\n",
    "    x, y = np.array(x).reshape(-1,), np.array(y).reshape(-1,)\n",
    "        \n",
    "    y_scale = floor(np.log10(max(y) - min(y)))\n",
    "    scales = [10**i for i in range(y_scale, -1 * precision, -1)]\n",
    "    \n",
    "    initial_range = (-min(y)*.9, min(y)*.9)\n",
    "\n",
    "    for scale in scales:\n",
    "        start, end = initial_range\n",
    "        \n",
    "        popt, pcov = curve_fit(power_law, x, y, maxfev = 10000, bounds = ([-np.inf, -np.inf, start],[np.inf, np.inf, end]))\n",
    "        C_est, a_est, k_est = popt\n",
    "        \n",
    "        residuals = y - power_law(x, C_est, a_est, k_est)\n",
    "        r_squared = 1 - (np.sum(residuals**2) / np.sum((y - np.mean(y))**2))\n",
    "                            \n",
    "        initial_range = (k_est - scale, k_est + scale)\n",
    "    \n",
    "    return {'r2': r_squared, 'alpha': a_est, 'C': C_est, 'k': k_est}\n",
    "\n",
    "\n",
    "# Run PowerLawFit(curve_fit = True) to use curve_fit function\n",
    "def PowerLawFit(*args, **kwargs):\n",
    "    if kwargs.pop('curve_fit', None):\n",
    "        return PowerLawFitCurveFit(*args, **kwargs)\n",
    "    else:\n",
    "        return PowerLawFitGridSearch(*args, **kwargs)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plotting"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def scatterPlotWithCurve(x, y):\n",
    "    # Set figure background color\n",
    "    plt.figure(facecolor='white')\n",
    "    plt.gca().set_facecolor('#EAEAF2')\n",
    "    \n",
    "    model = PowerLawFit(x, y)\n",
    "    curve = lambda s: power_law(s, model['C'], model['alpha'], model['k'])\n",
    "    \n",
    "    curve_xs = np.linspace(x.min(), x.max(), 1000)\n",
    "    curve_ys = list(map(curve, curve_xs))\n",
    "    \n",
    "    plt.plot(curve_xs, curve_ys, c='#0d1b2a')\n",
    "    \n",
    "    # Add text for power law coefficient\n",
    "    plt.text(0.05, 0.05, f'β = {model[\"alpha\"]:.3f}', \n",
    "             transform=plt.gca().transAxes, \n",
    "             bbox=dict(facecolor='white', alpha=0.8))\n",
    "    \n",
    "    plt.xscale('log')\n",
    "    plt.yscale('log')\n",
    "    \n",
    "    plt.xlabel('Model Size')\n",
    "    plt.ylabel('Error Rate')\n",
    "    \n",
    "    plt.show()\n",
    "    \n",
    "    \n",
    "# Define the function to add the curve to the plot\n",
    "def addCurveToPlot(x, y, label):\n",
    "    model = PowerLawFit(x, y)\n",
    "    curve = lambda s: power_law(s, model['C'], model['alpha'], model['k'])\n",
    "    \n",
    "    curve_xs = np.linspace(x.min(), x.max(), 1000)\n",
    "    curve_ys = list(map(curve, curve_xs))\n",
    "    \n",
    "    # Plot the curve with a thinner line\n",
    "    plt.plot(curve_xs, curve_ys, label=label, color='#d62828', alpha=0.4, linewidth=1)\n",
    "    \n",
    "    # Add the actual data points\n",
    "    # plt.scatter(x, y, color='red', s=1, alpha=0.5)\n",
    "    \n",
    "\n",
    "# Define the function to calculate confidence interval\n",
    "def confidence_interval(data, confidence=0.95):\n",
    "    mean = np.mean(data)\n",
    "    n = len(data)\n",
    "    se = stats.sem(data)\n",
    "    h = se * t.ppf((1 + confidence) / 2., n-1)\n",
    "    return mean, mean-h, mean+h\n",
    "\n",
    "# Define the function to plot the line with CI\n",
    "def plot_with_ci(x, mean_alpha, lower_ci, upper_ci):\n",
    "    # Set figure and axes background colors correctly\n",
    "    plt.figure(figsize=(8, 5), facecolor='white')\n",
    "    ax = plt.gca()\n",
    "    ax.set_facecolor('#EAEAF2')\n",
    "    \n",
    "    y_mean = x ** mean_alpha\n",
    "    y_lower = x ** lower_ci\n",
    "    y_upper = x ** upper_ci\n",
    "    \n",
    "    plt.plot(x, y_mean, label='Mean Beta', color='#d62828')\n",
    "    plt.fill_between(x, y_lower, y_upper, color='#d62828', alpha=0.2, label='95% CI')\n",
    "    \n",
    "    # Add text for mean beta and CI\n",
    "    plt.text(0.05, 0.05, \n",
    "             f'β = {mean_alpha:.3f}\\nCI: [{lower_ci:.3f}, {upper_ci:.3f}]',\n",
    "             transform=plt.gca().transAxes,\n",
    "             bbox=dict(facecolor='white', alpha=0.8))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Compute"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "compute_data_path = 'C.csv'\n",
    "dfC = pd.read_csv(compute_data_path)\n",
    "dfC['flop'] = dfC['FLOP']\n",
    "dfC['error'] = 100 - dfC['SR Avg over all seeds']\n",
    "dfC_unique_groups = dfC['Group'].unique()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Prepare the plot\n",
    "plt.figure(figsize=(8, 5), facecolor='#FFFFFF')  # Set figure background color\n",
    "ax = plt.gca()\n",
    "ax.set_facecolor('#EAEAF2')  # Set axes background color\n",
    "\n",
    "for group in dfC_unique_groups:\n",
    "    df_sample = dfC[dfC['Group'] == group].dropna(subset=['flop', 'error'])\n",
    "    \n",
    "    # Skip if we don't have enough valid data points\n",
    "    if len(df_sample) < 3:  # Need at least 3 points for a meaningful fit\n",
    "        continue\n",
    "        \n",
    "    x = df_sample['flop']\n",
    "    y = df_sample['error']\n",
    "    \n",
    "    try:\n",
    "        addCurveToPlot(x, y, label=group)\n",
    "    except ValueError as e:\n",
    "        print(f\"Skipping group {group} due to error: {e}\")\n",
    "        continue\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.xlabel('')\n",
    "plt.ylabel('')\n",
    "plt.title('')\n",
    "\n",
    "plt.axhspan(10**(-1.3), 10**(2.2), facecolor='#EAEAF2', alpha=0.1)\n",
    "plt.ylim(10**(-1.3), 10**(2.2))\n",
    "y = [10**(-1), 10**(0), 10**(1), 10**(2)]\n",
    "y_label = ['0.1%', '1%', '10%', '100%']\n",
    "plt.yticks(y, y_label, size=17)\n",
    "plt.xticks(size=17)\n",
    "\n",
    "# Save the plot\n",
    "plt.savefig('scaling_curves_compute.png', \n",
    "            bbox_inches='tight', \n",
    "            dpi=300, \n",
    "            facecolor='#FFFFFF')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Collect alpha values for each group\n",
    "alpha_values = []\n",
    "for group in dfC_unique_groups:\n",
    "    df_sample = dfC[dfC['Group'] == group].dropna(subset=['flop', 'error'])\n",
    "    \n",
    "    # Skip if we don't have enough data points\n",
    "    if len(df_sample) < 3:  # Need at least 3 points for a meaningful fit\n",
    "        continue\n",
    "        \n",
    "    x = df_sample['flop']\n",
    "    y = df_sample['error']\n",
    "    \n",
    "    try:\n",
    "        model = PowerLawFit(x, y)\n",
    "        alpha_values.append(model['alpha'])\n",
    "    except ValueError as e:\n",
    "        print(f\"Skipping group {group} due to error: {e}\")\n",
    "        continue\n",
    "\n",
    "# Only proceed if we have valid alpha values\n",
    "if alpha_values:\n",
    "    # Calculate mean alpha and its confidence interval\n",
    "    mean_alpha, lower_ci, upper_ci = confidence_interval(alpha_values)\n",
    "    print(f\"Mean alpha value: {mean_alpha}\")\n",
    "    print(f\"Number of groups analyzed: {len(alpha_values)}\")\n",
    "\n",
    "    # Find the group with the largest delta in FLOP values\n",
    "    valid_groups = dfC.groupby('Group').filter(lambda x: len(x.dropna(subset=['flop'])) >= 3)\n",
    "    if not valid_groups.empty:\n",
    "        max_delta_group = valid_groups.groupby('Group')['flop'].apply(lambda g: g.max() / g.min()).idxmax()\n",
    "        max_delta = valid_groups[valid_groups['Group'] == max_delta_group]['flop'].max() / valid_groups[valid_groups['Group'] == max_delta_group]['flop'].min()\n",
    "\n",
    "        # Plot setup\n",
    "        plt.figure(figsize=(8, 5))\n",
    "\n",
    "        # Plot the line with CI\n",
    "        x_values = np.logspace(np.log10(1), np.log10(max_delta), 1000)\n",
    "        plot_with_ci(x_values, mean_alpha, lower_ci, upper_ci)\n",
    "\n",
    "        # Plot formatting\n",
    "        plt.xscale('log')\n",
    "        plt.yscale('log')\n",
    "        plt.xlabel('')\n",
    "        plt.ylabel('')\n",
    "        plt.title('')\n",
    "\n",
    "        plt.axhspan(10**(-1.3), 10**(2.2), facecolor='#EAEAF2', alpha=0.1)\n",
    "        plt.ylim(10**(-1.3), 10**(0.1))\n",
    "\n",
    "        y = [10**(-1), 10**(0)]\n",
    "        y_label = ['0.1', '1']\n",
    "        plt.yticks(y, y_label, size=17)\n",
    "\n",
    "        x = [10**(0), 10**(1)]\n",
    "        x_label = ['1x', '10x']\n",
    "        plt.xticks(x, x_label, size=17)\n",
    "\n",
    "        # Save the plot\n",
    "        plt.savefig('relative_error_compute.png', \n",
    "                    bbox_inches='tight', \n",
    "                    dpi=300, \n",
    "                    facecolor='#FFFFFF')\n",
    "\n",
    "        plt.show()\n",
    "    else:\n",
    "        print(\"No valid groups with sufficient data points found for plotting\")\n",
    "else:\n",
    "    print(\"No valid alpha values calculated\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "compute_results = []\n",
    "for group in dfC_unique_groups:\n",
    "    df_sample = dfC[dfC['Group'] == group].dropna(subset=['flop', 'error'])\n",
    "    \n",
    "    if len(df_sample) < 3:\n",
    "        continue\n",
    "        \n",
    "    x = df_sample['flop']\n",
    "    y = df_sample['error']\n",
    "    \n",
    "    try:\n",
    "        model = PowerLawFit(x, y)\n",
    "        compute_results.append({\n",
    "            'Scaling Type': 'Compute',\n",
    "            'Category Task Model': df_sample['Task'].iloc[0],\n",
    "            'Category Conditions': df_sample['Pre-Training/ Finetuning'].iloc[0],\n",
    "            'Method': df_sample['Method'].iloc[0],  # Added Method field\n",
    "            'Alpha': model['alpha'],\n",
    "            'R²': model['r2']\n",
    "        })\n",
    "    except ValueError:\n",
    "        continue\n",
    "\n",
    "# Save to CSV\n",
    "compute_df = pd.DataFrame(compute_results)\n",
    "compute_df.to_csv('compute_scaling_results.csv', index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Process data to create categories_all\n",
    "alpha_values_all = []\n",
    "categories_all = []\n",
    "\n",
    "for group in dfC_unique_groups:\n",
    "    df_sample = dfC[dfC['Group'] == group].dropna(subset=['flop', 'error'])\n",
    "    \n",
    "    if len(df_sample) < 3:\n",
    "        continue\n",
    "        \n",
    "    x = df_sample['flop']\n",
    "    y = df_sample['error']\n",
    "    \n",
    "    try:\n",
    "        model = PowerLawFit(x, y)\n",
    "        alpha_values_all.append(model['alpha'])\n",
    "        categories_all.append({\n",
    "            'alpha': model['alpha'],\n",
    "            'r2': model['r2'],\n",
    "            'pretraining': df_sample['Pre-Training/ Finetuning'].iloc[0],\n",
    "            'task': df_sample['Task'].iloc[0],\n",
    "            'method': df_sample['Method'].iloc[0]\n",
    "        })\n",
    "    except ValueError:\n",
    "        continue\n",
    "\n",
    "# Create DataFrame with the collected data\n",
    "df_results = pd.DataFrame(categories_all)\n",
    "\n",
    "# Calculate dimensions based on number of categories\n",
    "n_cats_left = max(1, len(df_results['pretraining'].unique()))  # left column (Pre-training)\n",
    "n_cats_right = max(len(df_results['task'].unique()), len(df_results['method'].unique()))  # right column\n",
    "\n",
    "# Calculate widths (inches per category, with minimum width)\n",
    "width_per_cat = 1.4\n",
    "min_width = 4\n",
    "left_width = max(min_width, n_cats_left * width_per_cat)\n",
    "right_width = max(min_width, n_cats_right * width_per_cat)\n",
    "\n",
    "# Create figure with GridSpec for more control\n",
    "fig = plt.figure(figsize=(left_width + right_width, 12))\n",
    "gs = fig.add_gridspec(2, 2, width_ratios=[left_width, right_width], wspace=0.2, hspace=0.3)\n",
    "\n",
    "# Create subplots\n",
    "ax1 = fig.add_subplot(gs[0, 0])  # top left\n",
    "ax2 = fig.add_subplot(gs[0, 1])  # top right\n",
    "ax3 = fig.add_subplot(gs[1, 0])  # bottom left\n",
    "ax4 = fig.add_subplot(gs[1, 1])  # bottom right\n",
    "\n",
    "def add_value_label(ax, x, mean, std_err):\n",
    "    \"\"\"Helper function to add value label below error bar\"\"\"\n",
    "    y_pos = mean - std_err - 0.02  # Position below error bar with small offset\n",
    "    ax.text(x, y_pos, f'{mean:.3f}', ha='center', va='top', color='black', fontsize=10)\n",
    "\n",
    "# Plot 1: All data (top left)\n",
    "mean = df_results['alpha'].mean()\n",
    "std_err = df_results['alpha'].std() / np.sqrt(len(df_results))\n",
    "ax1.errorbar(x=[0], y=[mean], yerr=[std_err], fmt='o', color='#d62828', capsize=5, capthick=2, markersize=8)\n",
    "add_value_label(ax1, 0, mean, std_err)\n",
    "ax1.set_title('ALL Scaling Studies', fontsize=16, pad=10, fontweight='bold')\n",
    "ax1.set_ylabel(r'$\\mathbf{\\beta}$ Values', fontsize=12, fontweight='bold')\n",
    "ax1.set_xticks([0])\n",
    "ax1.set_xticklabels([f'(n={len(df_results)})'], fontsize=14)\n",
    "ax1.set_ylim(-0.5, 0)\n",
    "\n",
    "# Plot 2: Task (top right)\n",
    "for i, cat in enumerate(df_results['task'].unique()):\n",
    "    mask = df_results['task'] == cat\n",
    "    mean = df_results[mask]['alpha'].mean()\n",
    "    std_err = df_results[mask]['alpha'].std() / np.sqrt(mask.sum())\n",
    "    ax2.errorbar(x=[i], y=[mean], yerr=[std_err], fmt='o', color='#d62828', capsize=5, capthick=2, markersize=8)\n",
    "    add_value_label(ax2, i, mean, std_err)\n",
    "ax2.set_title('BY TASK', fontsize=16, pad=10, fontweight='bold')\n",
    "ax2.set_ylabel(r'$\\mathbf{\\beta}$ Values', fontsize=14, fontweight='bold')\n",
    "ax2.set_xticks(range(len(df_results['task'].unique())))\n",
    "labels = [f'{cat}\\n(n={sum(df_results[\"task\"] == cat)})'\n",
    "          for cat in df_results['task'].unique()]\n",
    "ax2.set_xticklabels(labels, fontsize=13, rotation=00)  # Added rotation and alignment\n",
    "ax2.set_ylim(-0.5, 0)\n",
    "\n",
    "# Plot 3: Pre-Training/Finetuning (bottom left)\n",
    "for i, cat in enumerate(df_results['pretraining'].unique()):\n",
    "    mask = df_results['pretraining'] == cat\n",
    "    mean = df_results[mask]['alpha'].mean()\n",
    "    std_err = df_results[mask]['alpha'].std() / np.sqrt(mask.sum())\n",
    "    ax3.errorbar(x=[i], y=[mean], yerr=[std_err], fmt='o', color='#d62828', capsize=5, capthick=2, markersize=8)\n",
    "    add_value_label(ax3, i, mean, std_err)\n",
    "ax3.set_title('BY PRE-TRAINING/FINETUNING', fontsize=16, pad=10, fontweight='bold')\n",
    "ax3.set_ylabel(r'$\\mathbf{\\beta}$ Values', fontsize=14, fontweight='bold')\n",
    "ax3.set_xticks(range(len(df_results['pretraining'].unique())))\n",
    "labels = [f'{cat}\\n(n={sum(df_results[\"pretraining\"] == cat)})' \n",
    "          for cat in df_results['pretraining'].unique()]\n",
    "ax3.set_xticklabels(labels, fontsize=13, rotation=0)\n",
    "ax3.set_ylim(-0.5, 0)  # Added rotation and alignment\n",
    "\n",
    "# Plot 4: Method (bottom right)\n",
    "for i, cat in enumerate(df_results['method'].unique()):\n",
    "    mask = df_results['method'] == cat\n",
    "    mean = df_results[mask]['alpha'].mean()\n",
    "    std_err = df_results[mask]['alpha'].std() / np.sqrt(mask.sum())\n",
    "    ax4.errorbar(x=[i], y=[mean], yerr=[std_err], fmt='o', color='#d62828', capsize=5, capthick=2, markersize=8)\n",
    "    add_value_label(ax4, i, mean, std_err)\n",
    "ax4.set_title('BY METHOD', fontsize=16, pad=10, fontweight='bold')\n",
    "ax4.set_ylabel(r'$\\mathbf{\\beta}$ Values', fontsize=14, fontweight='bold')\n",
    "ax4.set_xticks(range(len(df_results['method'].unique())))\n",
    "labels = [f'{cat}\\n(n={sum(df_results[\"method\"] == cat)})'\n",
    "          for cat in df_results['method'].unique()]\n",
    "ax4.set_xticklabels(labels, fontsize=13, rotation=0)  # Added rotation and alignment\n",
    "ax4.set_ylim(-0.5, 0)\n",
    "# Add tight_layout to adjust spacing\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Model size and Data size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "# Load and prepare data\n",
    "dfY = pd.read_csv('Scaling Studies N ^0 D_new.csv')\n",
    "dfY['model_size'] = dfY['Model Size (in billion parameters)']\n",
    "dfY['data_size'] = dfY['Data # Demonstrations/ Episodes/ Trajectories']\n",
    "\n",
    "def confidence_interval(data, confidence=0.95):\n",
    "    data = np.array([float(x) for x in data])  # Convert to array of floats\n",
    "    mean = np.mean(data)\n",
    "    n = len(data)\n",
    "    se = stats.sem(data)\n",
    "    ci = se * stats.t.ppf((1 + confidence) / 2, n-1)\n",
    "    return mean, mean - ci, mean + ci\n",
    "\n",
    "def process_data(df, x_variable='model_size'):\n",
    "    # Set x variable based on input\n",
    "    df = df.copy()\n",
    "    df['x'] = df[x_variable]\n",
    "    df['error_rate'] = 100 - df['Overall- Median']\n",
    "    \n",
    "    # Process results\n",
    "    results = []\n",
    "    for group in df['Group'].unique():\n",
    "        try:\n",
    "            df_sample = df[(df['Group'] == group) & (df['x'] != 0)].dropna(subset=['x', 'error_rate'])\n",
    "            if len(df_sample) < 3:\n",
    "                continue\n",
    "                \n",
    "            x = df_sample['x']\n",
    "            y = df_sample['error_rate']\n",
    "            \n",
    "            # Check if we have valid numerical data\n",
    "            if x.empty or y.empty or not np.all(np.isfinite(x)) or not np.all(np.isfinite(y)):\n",
    "                continue\n",
    "                \n",
    "            result = PowerLawFit(x, y)\n",
    "            result['group'] = group\n",
    "            result['count'] = len(df_sample)\n",
    "            results.append(result)\n",
    "        except Exception as e:\n",
    "            print(f\"Skipping group {group} due to error: {str(e)}\")\n",
    "            continue\n",
    "\n",
    "    if not results:\n",
    "        raise ValueError(f\"No valid results found for {x_variable}\")\n",
    "\n",
    "    results_df = pd.DataFrame(results).sort_values('r2')\n",
    "    results_df = results_df[(results_df['alpha'] >= -1) & (results_df['alpha'] <= 0)]\n",
    "    \n",
    "    if results_df.empty:\n",
    "        raise ValueError(f\"No valid results after filtering for {x_variable}\")\n",
    "    \n",
    "    return results_df\n",
    "\n",
    "def plot_scaling_analysis(df, x_variable='model_size'):\n",
    "    title_suffix = 'Model Size' if x_variable == 'model_size' else 'Data Size'\n",
    "    results_df = process_data(df, x_variable)\n",
    "    \n",
    "    # First plot - individual curves\n",
    "    plt.figure(figsize=(8, 5), facecolor='white')\n",
    "    ax = plt.gca()\n",
    "    ax.set_facecolor('#EAEAF2')\n",
    "    \n",
    "    for index, row in results_df.iterrows():\n",
    "        group = row['group']\n",
    "        df_sample = df[(df['Group'] == group) & (df[x_variable] != 0)].dropna(subset=[x_variable, 'Overall- Median'])\n",
    "        x = df_sample[x_variable]\n",
    "        y = 100 - df_sample['Overall- Median']  # error rate\n",
    "        addCurveToPlot(x, y, label=group)\n",
    "\n",
    "    plt.xlabel('')\n",
    "    plt.ylabel('')\n",
    "    plt.xscale('log')\n",
    "    plt.yscale('log')\n",
    "\n",
    "    plt.axhspan(10**(-1.3), 10**(5), facecolor='#EAEAF2', alpha=0.1)\n",
    "    plt.ylim(10**(-1.3), 10**(2.2))\n",
    "\n",
    "    y = [10**(-1), 10**(0), 10**(1), 10**(2)]\n",
    "    y_label = ['0.1%', '1%', '10%', '100%']\n",
    "    plt.yticks(y, y_label, size=17)\n",
    "    plt.xticks(size=17)\n",
    "    \n",
    "    # Save first plot\n",
    "    plt.savefig(f'scaling_curves_{title_suffix.lower().replace(\" \", \"_\")}.png', \n",
    "                bbox_inches='tight', dpi=300, facecolor='white')\n",
    "    plt.show()\n",
    "\n",
    "    # Second plot - confidence interval\n",
    "    alpha_values = results_df['alpha'].tolist()\n",
    "    mean_alpha, lower_ci, upper_ci = confidence_interval(alpha_values)\n",
    "\n",
    "    df_nonzero = df[df[x_variable] != 0]\n",
    "    max_delta_group = df_nonzero.groupby('Group')[x_variable].apply(lambda g: g.max() / g.min()).idxmax()\n",
    "    max_delta = df_nonzero[df_nonzero['Group'] == max_delta_group][x_variable].max() / \\\n",
    "                df_nonzero[df_nonzero['Group'] == max_delta_group][x_variable].min()\n",
    "\n",
    "    x_min = 1\n",
    "    x_max = max_delta\n",
    "    x_values = np.logspace(np.log10(x_min), np.log10(x_max), 1000)\n",
    "\n",
    "    plt.figure(figsize=(8, 5), facecolor='white')\n",
    "    ax = plt.gca()\n",
    "    ax.set_facecolor('#FFFFFF')\n",
    "    \n",
    "    plot_with_ci(x_values, mean_alpha, lower_ci, upper_ci)\n",
    "\n",
    "    plt.xscale('log')\n",
    "    plt.yscale('log')\n",
    "    plt.xlabel('')\n",
    "    plt.ylabel('')\n",
    "\n",
    "    plt.axhspan(10**(-2), 10**(2.2), facecolor='#FFFFFF', alpha=0.1)\n",
    "    plt.ylim(10**(-1.3), 10**(0.2))\n",
    "\n",
    "    y = [10**(-2), 10**(-1), 10**(0)]\n",
    "    y_label = ['0.01', '0.1', '1']\n",
    "    plt.yticks(y, y_label, size=17)\n",
    "\n",
    "    log_max_delta = np.log10(max_delta)\n",
    "    x_powers = np.arange(0, np.ceil(log_max_delta) + 2)\n",
    "    x = [10**power for power in x_powers]\n",
    "    x_label = [f'1x' if power == 0 else f'{10**power:g}x' for power in x_powers]\n",
    "    plt.xticks(x, x_label, size=17)\n",
    "    plt.xlim(1, 10**(np.ceil(log_max_delta)))\n",
    "\n",
    "    # Save second plot\n",
    "    plt.savefig(f'relative_error_{title_suffix.lower().replace(\" \", \"_\")}.png', \n",
    "                bbox_inches='tight', dpi=300, facecolor='white')\n",
    "    plt.show()\n",
    "\n",
    "# Create all four visualizations\n",
    "print(\"\\nCreating visualizations...\")\n",
    "plot_scaling_analysis(dfY, 'model_size')  # Creates and saves 2 plots for model size\n",
    "plot_scaling_analysis(dfY, 'data_size')   # Creates and saves 2 plots for data size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# Create figure with 3x2 subplots\n",
    "fig = plt.figure(figsize=(12, 12), facecolor='white')\n",
    "gs = fig.add_gridspec(3, 2, hspace=0.1, wspace=0.1)\n",
    "\n",
    "# Load and plot images in the specified order\n",
    "image_paths = [\n",
    "    ('scaling_curves_data_size.png', 'relative_error_data_size.png'),\n",
    "    ('scaling_curves_model_size.png', 'relative_error_model_size.png'),\n",
    "    ('scaling_curves_compute.png', 'relative_error_compute.png')\n",
    "]\n",
    "\n",
    "# Labels for x and y axes\n",
    "x_labels = [\n",
    "    ('Demonstrations', 'Demonstrations (relative)'),\n",
    "    ('Parameter', 'Parameter (relative)'),\n",
    "    ('FLOP', 'FLOP (relative)')\n",
    "]\n",
    "y_labels = [\n",
    "    ('Error Rate', 'Error Rate (relative)'),\n",
    "    ('Error Rate', 'Error Rate (relative)'),\n",
    "    ('Error Rate', 'Error Rate (relative)')\n",
    "]\n",
    "\n",
    "# Plot labels for subplots\n",
    "subplot_labels = ['a)', 'b)', 'c)', 'd)', 'e)', 'f)']\n",
    "\n",
    "# Plot each row\n",
    "for idx, (left_img, right_img) in enumerate(image_paths):\n",
    "    # Left plot\n",
    "    ax_left = fig.add_subplot(gs[idx, 0])\n",
    "    img_left = mpimg.imread(left_img)\n",
    "    ax_left.imshow(img_left)\n",
    "    # Add labels below the plot\n",
    "    ax_left.text(0.5, -0.025, x_labels[idx][0], \n",
    "                transform=ax_left.transAxes,\n",
    "                ha='center', va='center',\n",
    "                fontsize=14, fontweight='bold')\n",
    "    ax_left.text(0, 0.5, y_labels[idx][0],\n",
    "                transform=ax_left.transAxes,\n",
    "                ha='center', va='center',\n",
    "                rotation=90,\n",
    "                fontsize=14, fontweight='bold')\n",
    "    # Add subplot label (a, c, e)\n",
    "    ax_left.text(0.9, 0.15, subplot_labels[idx*2],\n",
    "                transform=ax_left.transAxes,\n",
    "                ha='right', va='bottom',\n",
    "                fontsize=14, fontweight='bold')\n",
    "    ax_left.axis('off')\n",
    "\n",
    "    # Right plot\n",
    "    ax_right = fig.add_subplot(gs[idx, 1])\n",
    "    img_right = mpimg.imread(right_img)\n",
    "    ax_right.imshow(img_right)\n",
    "    # Add labels below the plot\n",
    "    ax_right.text(0.5, -0.025, x_labels[idx][1],\n",
    "                 transform=ax_right.transAxes,\n",
    "                 ha='center', va='center',\n",
    "                 fontsize=14, fontweight='bold')\n",
    "    ax_right.text(0, 0.5, y_labels[idx][1],\n",
    "                 transform=ax_right.transAxes,\n",
    "                 ha='center', va='center',\n",
    "                 rotation=90,\n",
    "                 fontsize=14, fontweight='bold')\n",
    "    # Add subplot label (b, d, f)\n",
    "    ax_right.text(0.9, 0.15, subplot_labels[idx*2 + 1],\n",
    "                 transform=ax_right.transAxes,\n",
    "                 ha='right', va='bottom',\n",
    "                 fontsize=14, fontweight='bold')\n",
    "    ax_right.axis('off')\n",
    "\n",
    "# Adjust layout to prevent label cutoff\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the combined figure\n",
    "plt.savefig('Power.png', \n",
    "            bbox_inches='tight',\n",
    "            dpi=300, \n",
    "            facecolor='white',\n",
    "            pad_inches=0.25)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Excluded 9 scaling studies for Model Size due to alpha values outside [-1, 0]\n",
      "Excluded 15 scaling studies for Data Size due to alpha values outside [-1, 0]\n",
      "Total included scaling studies: 165\n"
     ]
    }
   ],
   "source": [
    "def process_scaling_results(df, scaling_type):\n",
    "    \"\"\"Process results for a given scaling type\"\"\"\n",
    "    if scaling_type == 'model_size':\n",
    "        x_col = 'Model Size (in billion parameters)'\n",
    "    else:\n",
    "        x_col = 'Data # Demonstrations/ Episodes/ Trajectories'\n",
    "        \n",
    "    # Create a copy to avoid the SettingWithCopyWarning\n",
    "    df_copy = df.copy()\n",
    "    df_copy.loc[:, 'error_rate'] = 100 - df_copy['Overall- Median']\n",
    "    \n",
    "    results = []\n",
    "    excluded_count = 0\n",
    "    \n",
    "    for group in df_copy['Group'].unique():\n",
    "        df_sample = df_copy[(df_copy['Group'] == group) & (df_copy[x_col] != 0)].dropna(subset=[x_col, 'error_rate'])\n",
    "        if len(df_sample) < 3:\n",
    "            continue\n",
    "            \n",
    "        x = df_sample[x_col]\n",
    "        y = df_sample['error_rate']\n",
    "        \n",
    "        try:\n",
    "            result = PowerLawFit(x, y)\n",
    "            if -1 <= result['alpha'] <= 0:\n",
    "                result['group'] = group\n",
    "                result['paper'] = df_sample['Paper name'].iloc[0]\n",
    "                result['count'] = len(df_sample)\n",
    "                results.append(result)\n",
    "            else:\n",
    "                excluded_count += 1\n",
    "        except Exception:\n",
    "            continue\n",
    "    \n",
    "    return pd.DataFrame(results) if results else pd.DataFrame(), excluded_count\n",
    "\n",
    "def create_detailed_results(df):\n",
    "    \"\"\"Create detailed results table\"\"\"\n",
    "    detailed_results = []\n",
    "    total_excluded = 0\n",
    "    \n",
    "    for scaling_type in ['Model Size', 'Data Size']:\n",
    "        scaling_key = 'model_size' if scaling_type == 'Model Size' else 'data_size'\n",
    "        excluded_for_type = 0\n",
    "        \n",
    "        for cat_model in df['Category Model'].unique():\n",
    "            for task_model in df[df['Category Model'] == cat_model]['Category Task Model'].unique():\n",
    "                for condition in df[df['Category Task Model'] == task_model]['Category Task Performance Conditions'].unique():\n",
    "                    for task in df[df['Category Task Performance Conditions'] == condition]['Task Detail'].unique():\n",
    "                        mask = (df['Category Model'] == cat_model) & \\\n",
    "                              (df['Category Task Model'] == task_model) & \\\n",
    "                              (df['Category Task Performance Conditions'] == condition) & \\\n",
    "                              (df['Task Detail'] == task)\n",
    "                        \n",
    "                        results, excluded = process_scaling_results(df[mask], scaling_key)\n",
    "                        excluded_for_type += excluded\n",
    "                        \n",
    "                        if len(results) > 0:\n",
    "                            for _, row in results.iterrows():\n",
    "                                # Get the original group data to ensure correct Seen/Unseen value\n",
    "                                group_data = df[df['Group'] == row['group']]\n",
    "                                seen_unseen = group_data['Seen/ Unseen'].iloc[0] if not group_data.empty else ''\n",
    "                                seen_unseen = '' if pd.isna(seen_unseen) else seen_unseen\n",
    "                                \n",
    "                                detailed_results.append({\n",
    "                                    'Scaling Type': scaling_type,\n",
    "                                    'Category Model': cat_model,\n",
    "                                    'Category Task Model': task_model,\n",
    "                                    'Category Conditions': condition,\n",
    "                                    'Task Detail': task,\n",
    "                                    'Seen/ Unseen': seen_unseen,\n",
    "                                    'Paper': row['paper'],\n",
    "                                    'Group': row['group'],\n",
    "                                    'Alpha': row['alpha'],\n",
    "                                    'R²': row['r2'],\n",
    "                                    'N Points': row['count'],\n",
    "                                    'C': row['C'],\n",
    "                                    'k': row['k']\n",
    "                                })\n",
    "        \n",
    "        print(f\"Excluded {excluded_for_type} scaling studies for {scaling_type} due to alpha values outside [-1, 0]\")\n",
    "    \n",
    "    df_results = pd.DataFrame(detailed_results)\n",
    "    print(f\"Total included scaling studies: {len(df_results)}\")\n",
    "    return df_results\n",
    "\n",
    "# Create and save results\n",
    "detailed_results = create_detailed_results(dfY)\n",
    "detailed_results.to_excel('scaling_laws_detailed.xlsx', sheet_name='Detailed Results', index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 960x1200 with 4 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 1023,
       "width": 855
      }
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 960x1200 with 4 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 1023,
       "width": 891
      }
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Unique Category Models:\n",
      "['LLM'\n",
      " 'RFM - VLA model, Robot Transformer, E2E Control Policies, Imitation Learning/ BC/ ACT'\n",
      " 'RFM - VLM for robotics' 'RFM - Pre-trained visual representation']\n"
     ]
    }
   ],
   "source": [
    "def get_subplot_width(df_filtered, ax_type):\n",
    "    \"\"\"Calculate width based on number of categories for each subplot\"\"\"\n",
    "    width_per_cat = 1.4  # width in inches per category\n",
    "    min_width = 4  # minimum width in inches\n",
    "    \n",
    "    if ax_type == 'all':\n",
    "        n_cats = 1\n",
    "    elif ax_type == 'model':\n",
    "        n_cats = len(df_filtered['Category Model'].unique())\n",
    "    elif ax_type == 'seen_unseen':\n",
    "        df_seen_unseen = df_filtered.loc[df_filtered['Seen/ Unseen'].notna()]\n",
    "        n_cats = len(df_seen_unseen['Seen/ Unseen'].unique())\n",
    "    else:  # conditions\n",
    "        n_cats = len(df_filtered['Category Conditions'].unique())\n",
    "    \n",
    "    return max(min_width, n_cats * width_per_cat)\n",
    "\n",
    "def add_value_label(ax, x, mean, std_err):\n",
    "    \"\"\"Helper function to add value label below error bar\"\"\"\n",
    "    y_pos = mean - std_err - 0.02  # Position below error bar with small offset\n",
    "    ax.text(x, y_pos, f'{mean:.3f}', ha='center', va='top', color='black', fontsize=14)\n",
    "\n",
    "# Category Model names mapping with exact strings\n",
    "model_name_map = {\n",
    "    'RFM - VLA model, Robot Transformer, E2E Control Policies, Imitation Learning/ BC/ ACT': 'VLA',\n",
    "    'RFM - VLM for robotics': 'VLM',\n",
    "    'LLM': 'LLM',\n",
    "    'RFM - Pre-trained visual representation': 'PVR'\n",
    "}\n",
    "\n",
    "# Create plots for each combination\n",
    "for scaling_type in ['Model Size', 'Data Size']:\n",
    "    # Filter data for scaling type (no R² filter)\n",
    "    df_filtered = df_detailed.loc[df_detailed['Scaling Type'] == scaling_type]\n",
    "    \n",
    "    # Calculate widths for each subplot\n",
    "    left_width = get_subplot_width(df_filtered, 'all')\n",
    "    right_width = max(\n",
    "        get_subplot_width(df_filtered, 'model'),\n",
    "        get_subplot_width(df_filtered, 'conditions')\n",
    "    )\n",
    "    \n",
    "    # Create figure with GridSpec for more control\n",
    "    fig = plt.figure(figsize=(left_width + right_width, 12))\n",
    "    gs = fig.add_gridspec(2, 2, width_ratios=[left_width, right_width], wspace=0.3, hspace=0.3)\n",
    "    \n",
    "    # Create subplots\n",
    "    ax1 = fig.add_subplot(gs[0, 0])  # top left\n",
    "    ax2 = fig.add_subplot(gs[0, 1])  # top right\n",
    "    ax3 = fig.add_subplot(gs[1, 0])  # bottom left\n",
    "    ax4 = fig.add_subplot(gs[1, 1])  # bottom right\n",
    "    \n",
    "    # Plot 1: All data (top left)\n",
    "    stats = get_stats(df_filtered['Alpha'])\n",
    "    ax1.errorbar(x=[0], y=[stats['mean']], \n",
    "                yerr=[stats['se']], \n",
    "                fmt='o', color='#d62828', capsize=5, capthick=2, markersize=8)\n",
    "    add_value_label(ax1, 0, stats['mean'], stats['se'])\n",
    "    ax1.set_title('ALL DATA', fontsize=16, pad=10, fontweight='bold')\n",
    "    ax1.set_ylabel(r'$\\mathbf{\\beta}$ Values', fontsize=12, fontweight='bold')\n",
    "    ax1.set_xticks([0])\n",
    "    ax1.set_xticklabels([f'(n={stats[\"count\"]})'], fontsize=14)\n",
    "    ax1.set_ylim(-1.1, 0)\n",
    "    \n",
    "    # Plot 2: Category Model (top right)\n",
    "    for i, cat in enumerate(df_filtered['Category Model'].unique()):\n",
    "        stats = get_stats(df_filtered[df_filtered['Category Model'] == cat]['Alpha'])\n",
    "        ax2.errorbar(x=[i], y=[stats['mean']], \n",
    "                    yerr=[stats['se']], \n",
    "                    fmt='o', color='#d62828', capsize=5, capthick=2, markersize=8)\n",
    "        add_value_label(ax2, i, stats['mean'], stats['se'])\n",
    "    ax2.set_title('BY CATEGORY MODEL', fontsize=16, pad=10, fontweight='bold')\n",
    "    ax2.set_ylabel(r'$\\mathbf{\\beta}$ Values', fontsize=12, fontweight='bold')\n",
    "    ax2.set_xticks(range(len(df_filtered['Category Model'].unique())))\n",
    "    labels = [f'{model_name_map.get(cat, cat)}\\n(n={sum(df_filtered[\"Category Model\"] == cat)})'\n",
    "              for cat in df_filtered['Category Model'].unique()]\n",
    "    ax2.set_xticklabels(labels, fontsize=14)\n",
    "    ax2.set_ylim(-1.1, 0)\n",
    "    \n",
    "    # Plot 3: Seen/Unseen (bottom left)\n",
    "    df_seen_unseen = df_filtered.loc[df_filtered['Seen/ Unseen'].notna()]\n",
    "    for i, cat in enumerate(df_seen_unseen['Seen/ Unseen'].unique()):\n",
    "        stats = get_stats(df_seen_unseen[df_seen_unseen['Seen/ Unseen'] == cat]['Alpha'])\n",
    "        ax3.errorbar(x=[i], y=[stats['mean']], \n",
    "                    yerr=[stats['se']], \n",
    "                    fmt='o', color='#d62828', capsize=5, capthick=2, markersize=8)\n",
    "        add_value_label(ax3, i, stats['mean'], stats['se'])\n",
    "    ax3.set_title('BY SEEN/ UNSEEN', fontsize=16, pad=10, fontweight='bold')\n",
    "    ax3.set_ylabel(r'$\\mathbf{\\beta}$ Values', fontsize=12, fontweight='bold')\n",
    "    ax3.set_xticks(range(len(df_seen_unseen['Seen/ Unseen'].unique())))\n",
    "    labels = [f'{cat}\\n(n={sum(df_seen_unseen[\"Seen/ Unseen\"] == cat)})'\n",
    "              for cat in df_seen_unseen['Seen/ Unseen'].unique()]\n",
    "    ax3.set_xticklabels(labels, fontsize=14)\n",
    "    ax3.set_ylim(-1.1, 0)\n",
    "    \n",
    "    # Plot 4: Category Conditions (bottom right)\n",
    "    for i, cat in enumerate(df_filtered['Category Conditions'].unique()):\n",
    "        stats = get_stats(df_filtered[df_filtered['Category Conditions'] == cat]['Alpha'])\n",
    "        ax4.errorbar(x=[i], y=[stats['mean']], \n",
    "                    yerr=[stats['se']], \n",
    "                    fmt='o', color='#d62828', capsize=5, capthick=2, markersize=8)\n",
    "        add_value_label(ax4, i, stats['mean'], stats['se'])\n",
    "    ax4.set_title('BY CATEGORY CONDITIONS', fontsize=16, pad=10, fontweight='bold')\n",
    "    ax4.set_ylabel(r'$\\mathbf{\\beta}$ Values', fontsize=12, fontweight='bold')\n",
    "    ax4.set_xticks(range(len(df_filtered['Category Conditions'].unique())))\n",
    "    labels = [f'{cat}\\n(n={sum(df_filtered[\"Category Conditions\"] == cat)})'\n",
    "              for cat in df_filtered['Category Conditions'].unique()]\n",
    "    ax4.set_xticklabels(labels, fontsize=14)\n",
    "    ax4.set_ylim(-1.1, 0)\n",
    "\n",
    "    # Add grid to all plots\n",
    "    for ax in [ax1, ax2, ax3, ax4]:\n",
    "        ax.grid(True, linestyle='--', alpha=0.7)\n",
    "    \n",
    "    plt.show()\n",
    "\n",
    "# Debug: Print unique categories to verify exact strings\n",
    "print(\"\\nUnique Category Models:\")\n",
    "print(df_filtered['Category Model'].unique())"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

